Bernstein spectral method for quasinormal modes of a generic black hole spacetime and application to instability of dilaton-de Sitter solution

We present the improved Mathematica code which computes quasinormal frequencies with the help of the Bernstein spectral method for a general class of black holes, allowing for asymptotically flat, de Sitter or anti-de Sitter asymptotic. The method is especially efficient when searching for purely imaginary and unstable modes and here it is used for detecting the instability region of a charged scalar field in the background of the charged asymptotically de Sitter dilatonic black hole. We show that the instability has superradiant nature and the dilaton field essentially influences the region of instability.

==> anc/BernsteinDemo.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    129798,       3680]
NotebookOptionsPosition[    123705,       3485]
NotebookOutlinePosition[    124410,       3511]
CellTagsIndexPosition[    124323,       3506]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Definitions", "Subsection",
 CellChangeTimes->{{3.8763209762447653`*^9, 3.8763210137190886`*^9}, 
   3.876408768608288*^9},
 ExpressionUUID -> "52ae6a4a-837f-4768-9c56-7e04a09b62ea"],

Cell["This section must be executed first.", "Text",
 CellChangeTimes->{{3.876683571989752*^9, 3.876683592664261*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Import", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
    "\"\<SpectralMethod.m\>\""}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.766901033821224*^9, 3.766901039532627*^9}, {
   3.8468644304267545`*^9, 3.846864446354838*^9}, 3.8468701788180375`*^9, {
   3.84695809165315*^9, 3.8469580932899046`*^9}, 3.8641270824318366`*^9, {
   3.8763205540026913`*^9, 3.8763205548935957`*^9}},
 ExpressionUUID -> "ce0abbe0-a2a2-4e8f-ac8d-537e44185443"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"R", "[", "r_", "]"}], "=", 
   SqrtBox[
    RowBox[{"r", 
     RowBox[{"(", 
      RowBox[{"r", "-", " ", 
       RowBox[{"2", " ", "\[GothicCapitalD]"}]}], ")"}]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "r_", "]"}], "=", 
   RowBox[{"1", "-", 
    FractionBox[
     RowBox[{"2", " ", "M"}], "r"], "-", 
    RowBox[{
     FractionBox[
      RowBox[{"\[CapitalLambda]", " "}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"R", "[", "r", "]"}], "2"]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPhi]", "[", "r_", "]"}], "=", 
   FractionBox["Qe", "r"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", "r_", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"f", "[", "r", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"l", " ", 
          RowBox[{"(", 
           RowBox[{"l", "+", "1"}], ")"}]}], 
         SuperscriptBox[
          RowBox[{"R", "[", "r", "]"}], "2"]], "+", " ", 
        FractionBox[
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"R", "[", "r", "]"}], ",", "r"}], "]"}], 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"f", "[", "r", "]"}], ",", "r"}], "]"}]}], 
         RowBox[{"R", "[", "r", "]"}]], "+", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"f", "[", "r", "]"}], " "}], 
          RowBox[{"R", "[", "r", "]"}]], 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"R", "[", "r", "]"}], ",", "r"}], "]"}], ",", "r"}], 
          "]"}]}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"\[CapitalPhi]", "[", "r", "]"}], "^", "2"}]}], "//", 
    "Simplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.876320586291542*^9, 3.8763207993296375`*^9}},
 ExpressionUUID -> "d3d301e1-a40e-4c90-8638-193f312422c4"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Step-by-step application of the spectral method", "Subsection",
 CellChangeTimes->{{3.8763209762447653`*^9, 3.8763210364998145`*^9}, {
  3.876402113325477*^9, 3.876402142986863*^9}},
 ExpressionUUID -> "8fcfdcef-1705-46d3-bbb4-b0c6d3f1d251"],

Cell["\<\
For the asymptotically de Sitter case we use the horizon radius r0 and \
comsological radius rc as parameters.\
\>", "Text",
 CellChangeTimes->{{3.8763208994627595`*^9, 
  3.8763209542759876`*^9}},ExpressionUUID->"69d07b0a-b772-4146-b11d-\
5e81de20a591"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"pars", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"f", "[", "r0", "]"}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"f", "[", "rc", "]"}], "\[Equal]", "0"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"M", ",", "\[CapitalLambda]"}], "}"}]}], "]"}], "//", 
    "First"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.8763208071704793`*^9, 3.876320887814411*^9}},
 ExpressionUUID -> "058329ab-3405-4f1e-b468-1d6484fa264e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"M", "\[Rule]", 
    FractionBox[
     RowBox[{"r0", " ", "rc", " ", 
      RowBox[{"(", 
       RowBox[{"r0", "+", "rc", "-", 
        RowBox[{"2", " ", "\[GothicCapitalD]"}]}], ")"}]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r0", "2"], "+", 
        RowBox[{"r0", " ", 
         RowBox[{"(", 
          RowBox[{"rc", "-", 
           RowBox[{"2", " ", "\[GothicCapitalD]"}]}], ")"}]}], "+", 
        RowBox[{"rc", " ", 
         RowBox[{"(", 
          RowBox[{"rc", "-", 
           RowBox[{"2", " ", "\[GothicCapitalD]"}]}], ")"}]}]}], ")"}]}]]}], 
   ",", 
   RowBox[{"\[CapitalLambda]", "\[Rule]", 
    FractionBox["3", 
     RowBox[{
      SuperscriptBox["r0", "2"], "+", 
      RowBox[{"r0", " ", "rc"}], "+", 
      SuperscriptBox["rc", "2"], "-", 
      RowBox[{"2", " ", "r0", " ", "\[GothicCapitalD]"}], "-", 
      RowBox[{"2", " ", "rc", " ", "\[GothicCapitalD]"}]}]]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.876320831956726*^9, 3.8763208402900066`*^9}, 
   3.876320890740652*^9, 3.8763211439188294`*^9, 3.8764019077269726`*^9, 
   3.8766836095088654`*^9},
 ExpressionUUID -> "413a42a3-b5eb-4b50-9598-5ed943b304a9"]
}, Open  ]],

Cell["\<\
We rewrite the wave-like equation in terms of the compact variable u, so that \
u=0 and u=1 correspond to the event horizon and cosmological horizon, \
respectively.\
\>", "Text",
 CellChangeTimes->{{3.8763212322129107`*^9, 3.876321245188652*^9}, {
  3.8764022238645973`*^9, 3.8764022691717033`*^9}},
 ExpressionUUID -> "c6ece7d5-92cb-4450-9487-1d339a25a0f9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Wavelike", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"f", "[", "r", "]"}], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"f", "[", "r", "]"}], 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"\[CapitalPsi]", "[", "r", "]"}], ",", "r"}], "]"}]}], 
         ",", "r"}], "]"}]}], "-", 
      RowBox[{"2", " ", "\[Omega]", " ", 
       RowBox[{"\[CapitalPhi]", "[", "r", "]"}], 
       RowBox[{"\[CapitalPsi]", "[", "r", "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Omega]", "2"], "-", 
         RowBox[{"V", "[", "r", "]"}]}], ")"}], 
       RowBox[{"\[CapitalPsi]", "[", "r", "]"}]}]}], "/.", "pars"}], "//", 
    "Simplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"ccEq", "=", 
   RowBox[{"EquationVariableChange", "[", 
    RowBox[{"Wavelike", ",", 
     RowBox[{"r", "\[Rule]", 
      FractionBox[
       RowBox[{"r0", " ", "rc"}], 
       RowBox[{
        RowBox[{"rc", " ", "u"}], "+", 
        RowBox[{"r0", 
         RowBox[{"(", 
          RowBox[{"1", "-", "u"}], ")"}]}]}]]}], ",", "u"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8763210519743977`*^9, 3.8763210618757997`*^9}, 
   3.8763212612137437`*^9},
 ExpressionUUID -> "664cb9bf-fdea-4c7a-824d-0a6165d9b100"],

Cell["\<\
We factorize the function so that the new function y[u] is regular at u=0 and \
u=1\
\>", "Text",
 CellChangeTimes->{{3.8763212322129107`*^9, 3.876321245188652*^9}, {
  3.876402087288988*^9, 3.876402106522298*^9}, {3.8764021834314528`*^9, 
  3.8764022195488205`*^9}, {3.8764022862386227`*^9, 3.876402291022993*^9}},
 ExpressionUUID -> "6938a117-2b4c-40d6-b61e-7f983e1d5a2f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"yEq", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"EquationFunctionChange", "[", 
      RowBox[{"ccEq", ",", 
       RowBox[{
        RowBox[{"\[CapitalPsi]", "[", "u", "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"u", "^", "a"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "u"}], ")"}], "^", "b"}], " ", 
         RowBox[{"y", "[", "u", "]"}]}]}]}], "]"}], "//", 
     RowBox[{
      FractionBox["#", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"#", ",", 
         RowBox[{
          RowBox[{"y", "''"}], "[", "u", "]"}]}], "]"}]], "&"}]}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8764019494962196`*^9, 3.876402018048808*^9}, {
  3.8764020493730288`*^9, 3.876402066722757*^9}},
 ExpressionUUID -> "dbf362e2-4270-4c8f-b84e-6a0270b96a20"],

Cell["\<\
The values of a and b can be determined from the characteristic equations:\
\>", "Text",
 CellChangeTimes->{{3.876402505552805*^9, 3.87640250753778*^9}, {
  3.876402540398982*^9, 3.876402571959815*^9}},
 ExpressionUUID -> "90faf218-8781-4dcf-9cf2-0630d863dd66"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"0", "==", 
      RowBox[{"Series", "[", 
       RowBox[{"yEq", ",", 
        RowBox[{"{", 
         RowBox[{"u", ",", "0", ",", 
          RowBox[{"-", "2"}]}], "}"}]}], "]"}]}], "//", "Normal"}], "//", 
    "Simplify"}], ",", "a"}], "]"}]], "Input",
 CellChangeTimes->{{3.876402340782632*^9, 3.8764023661687145`*^9}, {
  3.8764024226421576`*^9, 3.8764024439379807`*^9}, {3.8764025853755674`*^9, 
  3.87640258807165*^9}},
 ExpressionUUID -> "f2e0b341-6aa1-48b1-b9ba-3a9e19c08327"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"a", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r0", "2"], "+", 
          RowBox[{"r0", " ", "rc"}], "+", 
          SuperscriptBox["rc", "2"], "-", 
          RowBox[{"2", " ", "r0", " ", "\[GothicCapitalD]"}], "-", 
          RowBox[{"2", " ", "rc", " ", "\[GothicCapitalD]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "Qe"}], "+", 
          RowBox[{"rc", " ", "\[Omega]"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"r0", "-", "rc"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"r0", "+", 
          RowBox[{"2", " ", "rc"}], "-", 
          RowBox[{"2", " ", "\[GothicCapitalD]"}]}], ")"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"a", "\[Rule]", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r0", "2"], "+", 
         RowBox[{"r0", " ", "rc"}], "+", 
         SuperscriptBox["rc", "2"], "-", 
         RowBox[{"2", " ", "r0", " ", "\[GothicCapitalD]"}], "-", 
         RowBox[{"2", " ", "rc", " ", "\[GothicCapitalD]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "Qe"}], "+", 
         RowBox[{"rc", " ", "\[Omega]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"r0", "-", "rc"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"r0", "+", 
         RowBox[{"2", " ", "rc"}], "-", 
         RowBox[{"2", " ", "\[GothicCapitalD]"}]}], ")"}]}]]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.876402349019454*^9, 3.8764023666840124`*^9}, {
   3.8764024358135223`*^9, 3.876402444422035*^9}, 3.876402588649946*^9, 
   3.8766836380506153`*^9},
 ExpressionUUID -> "9976310c-a9f1-4709-b996-6c02d521dbb3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"0", "==", 
      RowBox[{"Series", "[", 
       RowBox[{"yEq", ",", 
        RowBox[{"{", 
         RowBox[{"u", ",", "1", ",", 
          RowBox[{"-", "2"}]}], "}"}]}], "]"}]}], "//", "Normal"}], "//", 
    "Simplify"}], ",", "b"}], "]"}]], "Input",
 CellChangeTimes->{{3.876402577595959*^9, 3.876402596094733*^9}},
 ExpressionUUID -> "64c94d03-3d36-47f1-b328-017e2f904ac8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r0", "2"], "+", 
          RowBox[{"r0", " ", "rc"}], "+", 
          SuperscriptBox["rc", "2"], "-", 
          RowBox[{"2", " ", "r0", " ", "\[GothicCapitalD]"}], "-", 
          RowBox[{"2", " ", "rc", " ", "\[GothicCapitalD]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "Qe"}], "+", 
          RowBox[{"r0", " ", "\[Omega]"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"r0", "-", "rc"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "r0"}], "+", "rc", "-", 
          RowBox[{"2", " ", "\[GothicCapitalD]"}]}], ")"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r0", "2"], "+", 
         RowBox[{"r0", " ", "rc"}], "+", 
         SuperscriptBox["rc", "2"], "-", 
         RowBox[{"2", " ", "r0", " ", "\[GothicCapitalD]"}], "-", 
         RowBox[{"2", " ", "rc", " ", "\[GothicCapitalD]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "Qe"}], "+", 
         RowBox[{"r0", " ", "\[Omega]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"r0", "-", "rc"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "r0"}], "+", "rc", "-", 
         RowBox[{"2", " ", "\[GothicCapitalD]"}]}], ")"}]}]]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.876402597704127*^9, 3.8766836383006916`*^9},
 ExpressionUUID -> "e3380cea-4ff6-49cb-aea2-cac034d552a7"]
}, Open  ]],

Cell["\<\
The quasinormal boundary conditions correspond to the outgoing wave at the \
cosmological horizon and the ingoing wave at the event horizon.\
\>", "Text",
 CellChangeTimes->{{3.8763213126224327`*^9, 3.876321343436846*^9}, {
  3.876402659884108*^9, 3.876402741221977*^9}},
 ExpressionUUID -> "b9ed631a-f093-4507-9199-08ae15b84187"],

Cell[BoxData[
 RowBox[{
  RowBox[{"QNBC", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a", "\[Rule]", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r0", "2"], "+", 
          RowBox[{"r0", " ", "rc"}], "+", 
          SuperscriptBox["rc", "2"], "-", 
          RowBox[{"2", " ", "r0", " ", "\[GothicCapitalD]"}], "-", 
          RowBox[{"2", " ", "rc", " ", "\[GothicCapitalD]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "Qe"}], "+", 
          RowBox[{"rc", " ", "\[Omega]"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"r0", "-", "rc"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"r0", "+", 
          RowBox[{"2", " ", "rc"}], "-", 
          RowBox[{"2", " ", "\[GothicCapitalD]"}]}], ")"}]}]]}], ",", 
     RowBox[{"b", "\[Rule]", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r0", "2"], "+", 
          RowBox[{"r0", " ", "rc"}], "+", 
          SuperscriptBox["rc", "2"], "-", 
          RowBox[{"2", " ", "r0", " ", "\[GothicCapitalD]"}], "-", 
          RowBox[{"2", " ", "rc", " ", "\[GothicCapitalD]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "Qe"}], "+", 
          RowBox[{"r0", " ", "\[Omega]"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"r0", "-", "rc"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "r0"}], "+", "rc", "-", 
          RowBox[{"2", " ", "\[GothicCapitalD]"}]}], ")"}]}]]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.876402776766963*^9, 3.8764028028192587`*^9}},
 ExpressionUUID -> "5fcf5317-1378-491a-90c3-e52bde411b4f"],

Cell[TextData[{
 "It is easy to check that  \[Omega]=\[ImaginaryI] ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Omega]", "i"], TraditionalForm]],
  ExpressionUUID -> "724b84e7-f4f9-4746-9f81-8d9d47ed1666"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Omega]", "i"], TraditionalForm]],
  ExpressionUUID -> "52b0f848-0062-4673-b293-eb9e69332522"],
 ">0 corresponds to a bound state (for any rc>r0>2\[GothicCapitalD]):"
}], "Text",
 CellChangeTimes->{{3.8763213126224327`*^9, 3.876321343436846*^9}, {
   3.876402659884108*^9, 3.876402741221977*^9}, {3.876402812070611*^9, 
   3.876402888114609*^9}, {3.876402939633442*^9, 3.876403015142932*^9}, 
   3.8764123300466576`*^9},
 ExpressionUUID -> "ae453134-4ecd-4f2c-a6e6-c4e8e1e51bd1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"QNBC", "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[GothicCapitalD]", "\[Rule]", "0"}], ",", 
    RowBox[{"r0", "\[Rule]", "1"}], ",", 
    RowBox[{"rc", "\[Rule]", "2"}], ",", 
    RowBox[{"Qe", "\[Rule]", "0"}], ",", 
    RowBox[{"\[Omega]", "\[Rule]", "\[ImaginaryI]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.8764030224416776`*^9, 3.876403080007874*^9}},
 ExpressionUUID -> "2b1ea815-a70c-410e-abb8-b7bb1eeff5f0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"a", "\[Rule]", 
    FractionBox["14", "5"]}], ",", 
   RowBox[{"b", "\[Rule]", 
    FractionBox["7", "4"]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8764030575307894`*^9, 3.876683638394469*^9},
 ExpressionUUID -> "1ee49607-38c4-4df2-a199-3a45c2fdffd0"]
}, Open  ]],

Cell["Finally, the function y[u] satisfies the following equation:", "Text",
 CellChangeTimes->{{3.8763213126224327`*^9, 3.876321343436846*^9}, {
   3.876402659884108*^9, 3.876402741221977*^9}, {3.876402812070611*^9, 
   3.876402888114609*^9}, {3.876402939633442*^9, 3.876403015142932*^9}, {
   3.87640320926468*^9, 3.8764032290738287`*^9}, 3.876403910368532*^9},
 ExpressionUUID -> "296068bc-bf85-4d5a-b1d2-2cdb52fc5ca1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FinalEq", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"yEq", "/.", "QNBC"}], "//", "Together"}], "//", "Numerator"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.876403192962892*^9, 3.8764032006441283`*^9}},
 ExpressionUUID -> "424d15eb-7d9d-4830-8074-ed0b2c9448af"],

Cell["\<\
We calculate the eigenfrequencies and eigenfunctions for N=20\
\>", "Text",
 CellChangeTimes->{{3.8763213126224327`*^9, 3.876321343436846*^9}, {
   3.876402659884108*^9, 3.876402741221977*^9}, {3.876402812070611*^9, 
   3.876402888114609*^9}, {3.876402939633442*^9, 3.876403015142932*^9}, {
   3.87640320926468*^9, 3.8764032290738287`*^9}, 3.876403910368532*^9, {
   3.8764039520661745`*^9, 3.8764039755437098`*^9}},
 ExpressionUUID -> "3859586b-8489-497f-a40d-52c5d5f94f24"],

Cell[BoxData[
 RowBox[{
  RowBox[{"modes1", "=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"precision", "=", "150"}], ",", 
       RowBox[{"l", "=", "1"}], ",", 
       RowBox[{"Qe", "=", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{"\[GothicCapitalD]", "=", 
        FractionBox["1", "10"]}], ",", 
       RowBox[{"r0", "=", "1"}], ",", 
       RowBox[{"rc", "=", "2"}]}], "}"}], ",", 
     RowBox[{"GetEigenvalues", "[", 
      RowBox[{"FinalEq", ",", 
       RowBox[{"{", 
        RowBox[{"20", ",", "precision"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8764036271516004`*^9, 3.876403682474739*^9}, {
  3.87640373390598*^9, 3.8764038275402174`*^9}, {3.8764138398355865`*^9, 
  3.876413845882035*^9}},
 ExpressionUUID -> "caf4cf97-b023-4b4a-b96f-386e762a6d82"],

Cell["Thus, we use the following base of the polynomials:", "Text",
 CellChangeTimes->{{3.8763213126224327`*^9, 3.876321343436846*^9}, {
   3.876402659884108*^9, 3.876402741221977*^9}, {3.876402812070611*^9, 
   3.876402888114609*^9}, {3.876402939633442*^9, 3.876403015142932*^9}, {
   3.87640320926468*^9, 3.8764032290738287`*^9}, 3.876403910368532*^9, {
   3.8764039520661745`*^9, 3.8764039755437098`*^9}, {3.8764120103594503`*^9, 
   3.8764120313543406`*^9}},
 ExpressionUUID -> "3859586b-8489-497f-a40d-52c5d5f94f24"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"GetBernsteinBase", "[", 
   RowBox[{"20", ",", 
    RowBox[{"{", 
     RowBox[{"u", ",", 
      RowBox[{"0", "\[Rule]", "0"}], ",", 
      RowBox[{"1", "\[Rule]", "0"}]}], "}"}]}], "]"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.8764119226275125`*^9, 3.876411930438567*^9}, {
  3.876411974914209*^9, 3.876411995463669*^9}, {3.8764120428198414`*^9, 
  3.876412045829085*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "u"}], ")"}], "20"]},
      {
       RowBox[{"20", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "u"}], ")"}], "19"], " ", "u"}]},
      {
       RowBox[{"190", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "u"}], ")"}], "18"], " ", 
        SuperscriptBox["u", "2"]}]},
      {
       RowBox[{"1140", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "u"}], ")"}], "17"], " ", 
        SuperscriptBox["u", "3"]}]},
      {
       RowBox[{"4845", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "u"}], ")"}], "16"], " ", 
        SuperscriptBox["u", "4"]}]},
      {
       RowBox[{"15504", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "u"}], ")"}], "15"], " ", 
        SuperscriptBox["u", "5"]}]},
      {
       RowBox[{"38760", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "u"}], ")"}], "14"], " ", 
        SuperscriptBox["u", "6"]}]},
      {
       RowBox[{"77520", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "u"}], ")"}], "13"], " ", 
        SuperscriptBox["u", "7"]}]},
      {
       RowBox[{"125970", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "u"}], ")"}], "12"], " ", 
        SuperscriptBox["u", "8"]}]},
      {
       RowBox[{"167960", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "u"}], ")"}], "11"], " ", 
        SuperscriptBox["u", "9"]}]},
      {
       RowBox[{"184756", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "u"}], ")"}], "10"], " ", 
        SuperscriptBox["u", "10"]}]},
      {
       RowBox[{"167960", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "u"}], ")"}], "9"], " ", 
        SuperscriptBox["u", "11"]}]},
      {
       RowBox[{"125970", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "u"}], ")"}], "8"], " ", 
        SuperscriptBox["u", "12"]}]},
      {
       RowBox[{"77520", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "u"}], ")"}], "7"], " ", 
        SuperscriptBox["u", "13"]}]},
      {
       RowBox[{"38760", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "u"}], ")"}], "6"], " ", 
        SuperscriptBox["u", "14"]}]},
      {
       RowBox[{"15504", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "u"}], ")"}], "5"], " ", 
        SuperscriptBox["u", "15"]}]},
      {
       RowBox[{"4845", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "u"}], ")"}], "4"], " ", 
        SuperscriptBox["u", "16"]}]},
      {
       RowBox[{"1140", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "u"}], ")"}], "3"], " ", 
        SuperscriptBox["u", "17"]}]},
      {
       RowBox[{"190", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "u"}], ")"}], "2"], " ", 
        SuperscriptBox["u", "18"]}]},
      {
       RowBox[{"20", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "u"}], ")"}], " ", 
        SuperscriptBox["u", "19"]}]},
      {
       SuperscriptBox["u", "20"]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8764119967569304`*^9, 3.8764120461655145`*^9, 
  3.876683651414216*^9}]
}, Open  ]],

Cell["\<\
As a result we obtain a set of eigenvalues and eigenfunctions.\
\>", "Text",
 CellChangeTimes->{{3.8763213126224327`*^9, 3.876321343436846*^9}, {
   3.876402659884108*^9, 3.876402741221977*^9}, {3.876402812070611*^9, 
   3.876402888114609*^9}, {3.876402939633442*^9, 3.876403015142932*^9}, {
   3.87640320926468*^9, 3.8764032290738287`*^9}, {3.876403910368532*^9, 
   3.8764039286525607`*^9}, 3.876403991159295*^9, {3.876404118932843*^9, 
   3.87640412353261*^9}},ExpressionUUID->"96b6c4bb-0a63-4f00-9fb4-\
388cf3907b7d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Omega]", "/.", "modes1"}], "//", "N"}], "//", 
   "MatrixForm"}]}]], "Input",
 CellChangeTimes->{{3.8764040038955545`*^9, 3.876404015887535*^9}},
 ExpressionUUID -> "2e693b01-85b4-42d7-87eb-d27adb1f4bb5"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"0.819247942959476`", "\[InvisibleSpace]", "-", 
        RowBox[{"12.471486508382176`", " ", "\[ImaginaryI]"}]}]},
      {
       RowBox[{"0.7945297327056187`", "\[InvisibleSpace]", "-", 
        RowBox[{"9.35842367353533`", " ", "\[ImaginaryI]"}]}]},
      {
       RowBox[{"0.7647507313016377`", "\[InvisibleSpace]", "-", 
        RowBox[{"7.337740457983353`", " ", "\[ImaginaryI]"}]}]},
      {
       RowBox[{"0.7440098988368969`", "\[InvisibleSpace]", "-", 
        RowBox[{"5.929792439253145`", " ", "\[ImaginaryI]"}]}]},
      {
       RowBox[{"0.695110176282062`", "\[InvisibleSpace]", "-", 
        RowBox[{"4.931188103124841`", " ", "\[ImaginaryI]"}]}]},
      {
       RowBox[{"0.6679023053005791`", "\[InvisibleSpace]", "-", 
        RowBox[{"4.650187114625127`", " ", "\[ImaginaryI]"}]}]},
      {
       RowBox[{"0.058801799141580506`", "\[InvisibleSpace]", "-", 
        RowBox[{"4.640733845924225`", " ", "\[ImaginaryI]"}]}]},
      {
       RowBox[{"0.7151698026706368`", "\[InvisibleSpace]", "-", 
        RowBox[{"4.40252261948087`", " ", "\[ImaginaryI]"}]}]},
      {
       RowBox[{"0.022188319933243005`", "\[InvisibleSpace]", "-", 
        RowBox[{"4.311474091209566`", " ", "\[ImaginaryI]"}]}]},
      {
       RowBox[{"0.8172746652558935`", "\[InvisibleSpace]", "-", 
        RowBox[{"4.05609337892641`", " ", "\[ImaginaryI]"}]}]},
      {
       RowBox[{
        RowBox[{"-", "0.006892730244731536`"}], "-", 
        RowBox[{"3.973037311638731`", " ", "\[ImaginaryI]"}]}]},
      {
       RowBox[{"0.81456033095841`", "\[InvisibleSpace]", "-", 
        RowBox[{"3.7444490455575914`", " ", "\[ImaginaryI]"}]}]},
      {
       RowBox[{
        RowBox[{"-", "0.024685397442768514`"}], "-", 
        RowBox[{"3.655480372222706`", " ", "\[ImaginaryI]"}]}]},
      {
       RowBox[{"0.8146830600845995`", "\[InvisibleSpace]", "-", 
        RowBox[{"3.4194780532006215`", " ", "\[ImaginaryI]"}]}]},
      {
       RowBox[{
        RowBox[{"-", "0.024337884431669454`"}], "-", 
        RowBox[{"3.3464904656179173`", " ", "\[ImaginaryI]"}]}]},
      {
       RowBox[{"0.7942742364455274`", "\[InvisibleSpace]", "-", 
        RowBox[{"3.1145912618417126`", " ", "\[ImaginaryI]"}]}]},
      {
       RowBox[{
        RowBox[{"-", "0.012673605558612725`"}], "-", 
        RowBox[{"3.0473564099389487`", " ", "\[ImaginaryI]"}]}]},
      {
       RowBox[{"0.7629085635506682`", "\[InvisibleSpace]", "-", 
        RowBox[{"2.8062984687180874`", " ", "\[ImaginaryI]"}]}]},
      {
       RowBox[{"0.00884894947826886`", "\[InvisibleSpace]", "-", 
        RowBox[{"2.7569149840475626`", " ", "\[ImaginaryI]"}]}]},
      {
       RowBox[{"0.4479820294844683`", "\[InvisibleSpace]", "-", 
        RowBox[{"2.5757836402138867`", " ", "\[ImaginaryI]"}]}]},
      {
       RowBox[{"0.740031263516524`", "\[InvisibleSpace]", "-", 
        RowBox[{"2.4799658267359024`", " ", "\[ImaginaryI]"}]}]},
      {
       RowBox[{"0.030738454172805595`", "\[InvisibleSpace]", "-", 
        RowBox[{"2.4769095707022175`", " ", "\[ImaginaryI]"}]}]},
      {
       RowBox[{"0.7509067491967825`", "\[InvisibleSpace]", "-", 
        RowBox[{"2.168171211820583`", " ", "\[ImaginaryI]"}]}]},
      {
       RowBox[{"0.05165778888257702`", "\[InvisibleSpace]", "-", 
        RowBox[{"2.224982426600265`", " ", "\[ImaginaryI]"}]}]},
      {
       RowBox[{"0.7615394014735579`", "\[InvisibleSpace]", "-", 
        RowBox[{"1.8715115206082418`", " ", "\[ImaginaryI]"}]}]},
      {
       RowBox[{"0.07873560047225207`", "\[InvisibleSpace]", "-", 
        RowBox[{"2.011909395085573`", " ", "\[ImaginaryI]"}]}]},
      {
       RowBox[{"0.09305843231139231`", "\[InvisibleSpace]", "-", 
        RowBox[{"1.8338371991263402`", " ", "\[ImaginaryI]"}]}]},
      {
       RowBox[{"0.7717444383826766`", "\[InvisibleSpace]", "-", 
        RowBox[{"1.5788143154209704`", " ", "\[ImaginaryI]"}]}]},
      {
       RowBox[{"0.08035403013943211`", "\[InvisibleSpace]", "-", 
        RowBox[{"1.66133822050377`", " ", "\[ImaginaryI]"}]}]},
      {
       RowBox[{"0.781324680801777`", "\[InvisibleSpace]", "-", 
        RowBox[{"1.2897126535467045`", " ", "\[ImaginaryI]"}]}]},
      {
       RowBox[{"0.058427295750433025`", "\[InvisibleSpace]", "-", 
        RowBox[{"1.4699023780755103`", " ", "\[ImaginaryI]"}]}]},
      {
       RowBox[{"0.7883554214442626`", "\[InvisibleSpace]", "-", 
        RowBox[{"1.0034945771585677`", " ", "\[ImaginaryI]"}]}]},
      {
       RowBox[{"0.048986400794301714`", "\[InvisibleSpace]", "-", 
        RowBox[{"1.2705096081899596`", " ", "\[ImaginaryI]"}]}]},
      {
       RowBox[{"0.0395060152887635`", "\[InvisibleSpace]", "-", 
        RowBox[{"1.078705561358614`", " ", "\[ImaginaryI]"}]}]},
      {
       RowBox[{"0.7917887310948957`", "\[InvisibleSpace]", "-", 
        RowBox[{"0.7180868943212375`", " ", "\[ImaginaryI]"}]}]},
      {
       RowBox[{"0.7928290412408742`", "\[InvisibleSpace]", "-", 
        RowBox[{"0.43122644908344887`", " ", "\[ImaginaryI]"}]}]},
      {
       RowBox[{"0.021239775473744015`", "\[InvisibleSpace]", "-", 
        RowBox[{"0.8748398966350605`", " ", "\[ImaginaryI]"}]}]},
      {
       RowBox[{"0.7937757749794746`", "\[InvisibleSpace]", "-", 
        RowBox[{"0.14356120214197107`", " ", "\[ImaginaryI]"}]}]},
      {
       RowBox[{"0.016485999558484232`", "\[InvisibleSpace]", "-", 
        RowBox[{"0.6512127928614094`", " ", "\[ImaginaryI]"}]}]},
      {
       RowBox[{"0.122872712032159`", "\[InvisibleSpace]", "-", 
        RowBox[{"0.38016327914199166`", " ", "\[ImaginaryI]"}]}]},
      {
       RowBox[{"0.04880865869573322`", "\[InvisibleSpace]", "-", 
        RowBox[{"0.38944108407290257`", " ", "\[ImaginaryI]"}]}]},
      {
       RowBox[{"0.009103938844626087`", "\[InvisibleSpace]", "-", 
        RowBox[{"0.1193777879746564`", " ", "\[ImaginaryI]"}]}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8764040080998645`*^9, 3.876404016443853*^9}, 
   3.876683654432027*^9},
 ExpressionUUID -> "f89dd431-a739-49c5-b21b-d0f77351fe00"]
}, Open  ]],

Cell["\<\
In order to exclude the spurious eigenvalues, we solve the same problem for \
N=30.\
\>", "Text",
 CellChangeTimes->{{3.8763213126224327`*^9, 3.876321343436846*^9}, {
   3.876402659884108*^9, 3.876402741221977*^9}, {3.876402812070611*^9, 
   3.876402888114609*^9}, {3.876402939633442*^9, 3.876403015142932*^9}, {
   3.87640320926468*^9, 3.8764032290738287`*^9}, {3.876403910368532*^9, 
   3.8764039286525607`*^9}, 3.876403991159295*^9, {3.876404028102152*^9, 
   3.8764040399711704`*^9}, {3.876404082681638*^9, 3.8764040865495377`*^9}, {
   3.8764041450098104`*^9, 
   3.876404172282538*^9}},ExpressionUUID->"dff03881-58d3-485b-bbc3-\
f54b85260374"],

Cell[BoxData[
 RowBox[{
  RowBox[{"modes2", "=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"precision", "=", "150"}], ",", 
       RowBox[{"l", "=", "1"}], ",", 
       RowBox[{"Qe", "=", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{"\[GothicCapitalD]", "=", 
        FractionBox["1", "10"]}], ",", 
       RowBox[{"r0", "=", "1"}], ",", 
       RowBox[{"rc", "=", "2"}]}], "}"}], ",", 
     RowBox[{"GetEigenvalues", "[", 
      RowBox[{"FinalEq", ",", 
       RowBox[{"{", 
        RowBox[{"30", ",", "precision"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8764040946744404`*^9, 3.8764041011441216`*^9}, {
  3.876404178438077*^9, 3.876404212127462*^9}, {3.8764138539326324`*^9, 
  3.876413855989786*^9}},
 ExpressionUUID -> "68eb077b-8c4d-4558-a218-f16b6de9a36c"],

Cell[TextData[{
 "We compare results, taking the eigenvalues from each set which differ less \
than the cutoff value, then for each pair we compute the squared sine of the \
angle between eigenfunctions in ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["L", "2"], TraditionalForm]],
  ExpressionUUID -> "3bfd16be-98b7-44fa-a87c-3f21cc43a372"],
 " space:"
}], "Text",
 CellChangeTimes->{{3.8763213126224327`*^9, 3.876321343436846*^9}, {
   3.876402659884108*^9, 3.876402741221977*^9}, {3.876402812070611*^9, 
   3.876402888114609*^9}, {3.876402939633442*^9, 3.876403015142932*^9}, {
   3.87640320926468*^9, 3.8764032290738287`*^9}, {3.876403910368532*^9, 
   3.8764039286525607`*^9}, 3.876403991159295*^9, {3.876404028102152*^9, 
   3.8764040399711704`*^9}, {3.876404082681638*^9, 3.8764040865495377`*^9}, {
   3.8764041450098104`*^9, 3.876404172282538*^9}, {3.8764042362864456`*^9, 
   3.8764042671950417`*^9}, {3.8764043221807733`*^9, 3.8764044000798736`*^9}},
 
 ExpressionUUID -> "abca12cf-0b39-4f94-a2eb-e586447366e6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"compareddata", "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"cutoff", "=", "0.01"}], "}"}], ",", 
     RowBox[{"CompareEigenvalues", "[", 
      RowBox[{"modes1", ",", "modes2", ",", "cutoff"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"frequencieslist", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ValueAccuracyFromList", "[", 
       RowBox[{"\[Omega]", "/.", "compareddata"}], "]"}], ",", 
      RowBox[{"L2PolySetCompare", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"y", "[", "u", "]"}], "/.", "compareddata"}], ",", 
        RowBox[{"{", 
         RowBox[{"u", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "}"}], "//", 
    "Transpose"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"frequencieslist", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.876404273728513*^9, 3.876404276453637*^9}, {
  3.876404426934482*^9, 3.8764044836932592`*^9}},
 ExpressionUUID -> "af4bc64b-7f35-4826-9010-ad5445132937"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
      "0.75201114496270432740886747313120498207`2.8330995440202464", "-", 
       RowBox[{
       "2.16726154709382435498906454449135839768`3.3770299707402995", " ", 
        "\[ImaginaryI]"}]}], "6.502130801555595`*^-7"},
     {
      RowBox[{
      "0.76168034733469633190869726537796534921`3.7327204228128115", "-", 
       RowBox[{
       "1.8714866651616887396354219966915035022`4.876765166918937", " ", 
        "\[ImaginaryI]"}]}], "1.3172590906940229`*^-8"},
     {
      RowBox[{
      "0.09241464447460922043273625661968223512`2.156998029880517", "-", 
       RowBox[{
       "1.83440531006270684142314115879479063812`3.509062149175086", " ", 
        "\[ImaginaryI]"}]}], "5.518626154166206`*^-6"},
     {
      RowBox[{
      "0.77175226000885684116769463280142461229`4.994180854119129", "-", 
       RowBox[{
       "1.57881682866056669174628722930957787929`5.798097853448475", " ", 
        "\[ImaginaryI]"}]}], "9.78790382077932`*^-11"},
     {
      RowBox[{
      "0.08047585682962827883395455820878053329`2.819923163933426", "-", 
       RowBox[{
       "1.66085972126357902505248849014062843614`3.540451700331246", " ", 
        "\[ImaginaryI]"}]}], "3.4026123990615886`*^-6"},
     {
      RowBox[{
      "0.78132488318288679804379260723492051128`6.586661682616938", "-", 
       RowBox[{
       "1.28971281741636066480730458311481527378`6.895994473621935", " ", 
        "\[ImaginaryI]"}]}], "2.454703107446221`*^-13"},
     {
      RowBox[{
      "0.05852059846490849532651284939193310357`2.7974144798673555", "-", 
       RowBox[{
       "1.46989216905822997566485071146857501837`5.158301537252529", " ", 
        "\[ImaginaryI]"}]}], "2.7225042231737717`*^-7"},
     {
      RowBox[{
      "0.78835542431210241242321444010111762212`8.439167181096796", "-", 
       RowBox[{
       "1.00349458059997054958162003153589373652`8.464779516800089", " ", 
        "\[ImaginaryI]"}]}], "6.661338147750939`*^-16"},
     {
      RowBox[{
      "0.04899399614802670728868896607844366933`3.809594859411671", "-", 
       RowBox[{
       "1.27051624447193595054765102958213829084`5.2820553912347386", " ", 
        "\[ImaginaryI]"}]}], "5.129658364744216`*^-9"},
     {
      RowBox[{
      "0.0395059621211271056868167514303774641`5.871015289166103", "-", 
       RowBox[{
       "1.07870622805338465288360686107968234015`6.2089761375271735", " ", 
        "\[ImaginaryI]"}]}], "3.30774296841696`*^-11"},
     {
      RowBox[{
      "0.79178873111914605857630200378324989277`10.513891478125606", "-", 
       RowBox[{
       "0.7180868943499937146540060085377255003`10.397444945279963", " ", 
        "\[ImaginaryI]"}]}], 
      RowBox[{"-", "4.440892098500626`*^-16"}]},
     {
      RowBox[{
      "0.79282904124098443986696002766605115427`12.856585482696579", "-", 
       RowBox[{
       "0.43122644908349732425358016554029022905`12.949593865263898", " ", 
        "\[ImaginaryI]"}]}], "4.440892098500626`*^-16"},
     {
      RowBox[{
      "0.02123976059547097130291873217604894661`6.154597092742451", "-", 
       RowBox[{
       "0.8748399065680511807642363479477452824`7.944848555551373", " ", 
        "\[ImaginaryI]"}]}], "3.141931159689193`*^-14"},
     {
      RowBox[{
      "0.79377577497947470802884900661738305866`15.923111101465695", "-", 
       RowBox[{
       "0.14356120214197095731289903895235382899`15.081310663241688", " ", 
        "\[ImaginaryI]"}]}], "0.`"},
     {
      RowBox[{
      "0.01648599934557054120746644954121363435`7.888911686831372", "-", 
       RowBox[{
       "0.65121279289807689242819330022357674924`10.249441547096923", " ", 
        "\[ImaginaryI]"}]}], 
      RowBox[{"-", "2.220446049250313`*^-16"}]},
     {
      RowBox[{
      "0.12287271203098933312754528499794319417`11.021392327751103", "-", 
       RowBox[{
       "0.38016327914261704901071086070657628868`11.783826587750186", " ", 
        "\[ImaginaryI]"}]}], 
      RowBox[{"-", "2.220446049250313`*^-16"}]},
     {
      RowBox[{
      "0.0488086586954877147539604469240563869`11.298436592323478", "-", 
       RowBox[{
       "0.38944108407403851909799603989104778126`11.535081044704384", " ", 
        "\[ImaginaryI]"}]}], "0.`"},
     {
      RowBox[{
      "0.00910393884462600541282138873204735279`14.048602824893457", "-", 
       RowBox[{
       "0.11937778797465634862573602436712866084`15.383721918914944", " ", 
        "\[ImaginaryI]"}]}], "2.220446049250313`*^-16"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8764044633991175`*^9, 3.8764044688114424`*^9}, 
   3.87668368083601*^9},
 ExpressionUUID -> "b468beac-b7af-4f2e-85d3-7ea7e966e9f7"]
}, Open  ]],

Cell["\<\
If the value of the sine is small, then the eigenfunctions differ by a \
constant factor, i.e. approximate the same solution. In this way we obtain \
the dominant quasinormal modes.\
\>", "Text",
 CellChangeTimes->{{3.8763213126224327`*^9, 3.876321343436846*^9}, {
   3.876402659884108*^9, 3.876402741221977*^9}, {3.876402812070611*^9, 
   3.876402888114609*^9}, {3.876402939633442*^9, 3.876403015142932*^9}, {
   3.87640320926468*^9, 3.8764032290738287`*^9}, {3.876403910368532*^9, 
   3.8764039286525607`*^9}, 3.876403991159295*^9, {3.876404028102152*^9, 
   3.8764040399711704`*^9}, {3.876404082681638*^9, 3.8764040865495377`*^9}, {
   3.8764041450098104`*^9, 3.876404172282538*^9}, {3.8764042362864456`*^9, 
   3.8764042671950417`*^9}, {3.8764043221807733`*^9, 
   3.8764044000798736`*^9}, {3.876404565114751*^9, 3.8764047066353793`*^9}},
 ExpressionUUID -> "d7c507d3-e025-42c2-8f5c-d2ae20349d99"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"frequencies", "=", 
   RowBox[{
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"sinecutoff", "=", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}], "}"}], ",", 
      RowBox[{"Cases", "[", 
       RowBox[{"frequencieslist", ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"w_", ",", 
           RowBox[{"s_", "/;", 
            RowBox[{
             RowBox[{"Abs", "[", "s", "]"}], "<", "sinecutoff"}]}]}], "}"}], 
         "\[Rule]", "w"}]}], "]"}]}], "]"}], "//", 
    RowBox[{
     RowBox[{"Sort", "[", 
      RowBox[{"#", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Im", "[", "#1", "]"}], ">", 
         RowBox[{"Im", "[", "#2", "]"}]}], "&"}]}], "]"}], "&"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Range", "[", 
       RowBox[{"frequencies", "//", "Length"}], "]"}], "-", "1"}], ",", 
     "frequencies"}], "}"}], "//", "Transpose"}], "//", 
  "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.8764045160980916`*^9, 3.8764045284271917`*^9}, {
  3.8766837118725357`*^9, 3.8766837132134933`*^9}},
 ExpressionUUID -> "4d70d6ab-72e6-44d7-b2ef-f0ff78898d4b"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      RowBox[{
      "0.00910393884462600541282138873204735279`14.048602824893457", "-", 
       RowBox[{
       "0.11937778797465634862573602436712866084`15.383721918914944", " ", 
        "\[ImaginaryI]"}]}]},
     {"1", 
      RowBox[{
      "0.79377577497947470802884900661738305866`15.923111101465695", "-", 
       RowBox[{
       "0.14356120214197095731289903895235382899`15.081310663241688", " ", 
        "\[ImaginaryI]"}]}]},
     {"2", 
      RowBox[{
      "0.12287271203098933312754528499794319417`11.021392327751103", "-", 
       RowBox[{
       "0.38016327914261704901071086070657628868`11.783826587750186", " ", 
        "\[ImaginaryI]"}]}]},
     {"3", 
      RowBox[{
      "0.0488086586954877147539604469240563869`11.298436592323478", "-", 
       RowBox[{
       "0.38944108407403851909799603989104778126`11.535081044704384", " ", 
        "\[ImaginaryI]"}]}]},
     {"4", 
      RowBox[{
      "0.79282904124098443986696002766605115427`12.856585482696579", "-", 
       RowBox[{
       "0.43122644908349732425358016554029022905`12.949593865263898", " ", 
        "\[ImaginaryI]"}]}]},
     {"5", 
      RowBox[{
      "0.01648599934557054120746644954121363435`7.888911686831372", "-", 
       RowBox[{
       "0.65121279289807689242819330022357674924`10.249441547096923", " ", 
        "\[ImaginaryI]"}]}]},
     {"6", 
      RowBox[{
      "0.79178873111914605857630200378324989277`10.513891478125606", "-", 
       RowBox[{
       "0.7180868943499937146540060085377255003`10.397444945279963", " ", 
        "\[ImaginaryI]"}]}]},
     {"7", 
      RowBox[{
      "0.02123976059547097130291873217604894661`6.154597092742451", "-", 
       RowBox[{
       "0.8748399065680511807642363479477452824`7.944848555551373", " ", 
        "\[ImaginaryI]"}]}]},
     {"8", 
      RowBox[{
      "0.78835542431210241242321444010111762212`8.439167181096796", "-", 
       RowBox[{
       "1.00349458059997054958162003153589373652`8.464779516800089", " ", 
        "\[ImaginaryI]"}]}]},
     {"9", 
      RowBox[{
      "0.0395059621211271056868167514303774641`5.871015289166103", "-", 
       RowBox[{
       "1.07870622805338465288360686107968234015`6.2089761375271735", " ", 
        "\[ImaginaryI]"}]}]},
     {"10", 
      RowBox[{
      "0.78132488318288679804379260723492051128`6.586661682616938", "-", 
       RowBox[{
       "1.28971281741636066480730458311481527378`6.895994473621935", " ", 
        "\[ImaginaryI]"}]}]},
     {"11", 
      RowBox[{
      "0.77175226000885684116769463280142461229`4.994180854119129", "-", 
       RowBox[{
       "1.57881682866056669174628722930957787929`5.798097853448475", " ", 
        "\[ImaginaryI]"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8764045297400675`*^9, 3.876683680882901*^9, 
  3.8766837134791946`*^9},
 ExpressionUUID -> "724d4fe8-6085-4670-80fd-1e94f5414968"]
}, Open  ]],

Cell["\<\
ValueAccuracyFromList returns the mean value with the accuracy based on \
comparison of the approximations in modes1 and modes2. Thus, the decimal \
places presented in the table above are accurate.\
\>", "Text",
 CellChangeTimes->{{3.8763213126224327`*^9, 3.876321343436846*^9}, {
   3.876402659884108*^9, 3.876402741221977*^9}, {3.876402812070611*^9, 
   3.876402888114609*^9}, {3.876402939633442*^9, 3.876403015142932*^9}, {
   3.87640320926468*^9, 3.8764032290738287`*^9}, {3.876403910368532*^9, 
   3.8764039286525607`*^9}, 3.876403991159295*^9, {3.876404028102152*^9, 
   3.8764040399711704`*^9}, {3.876404082681638*^9, 3.8764040865495377`*^9}, {
   3.8764041450098104`*^9, 3.876404172282538*^9}, {3.8764042362864456`*^9, 
   3.8764042671950417`*^9}, {3.8764043221807733`*^9, 
   3.8764044000798736`*^9}, {3.876404565114751*^9, 3.8764047066353793`*^9}, {
   3.8764047695857787`*^9, 
   3.876404900677306*^9}},ExpressionUUID->"40b7eb2f-bbe7-4caf-b01d-\
0f0d1d8b25cd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "ValueAccuracyFromList"}]], "Input",
 CellChangeTimes->{{3.876404839804306*^9, 3.8764048402111483`*^9}},
 ExpressionUUID -> "799fa482-df88-4a48-8fd5-c239c129c34d"],

Cell[BoxData[
 StyleBox["\<\"ValueAccuracyFromList[list of numbers] returns mean value with \
the accuracy defined by maximum difference between the numbers.\"\>", 
  "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.876683772847868*^9},
 CellTags->"Info3876672972-8655539"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Automatic procedure for the asymptotically de Sitter case", "Subsection",
 CellChangeTimes->{{3.8763209762447653`*^9, 3.8763210364998145`*^9}, {
  3.876402113325477*^9, 3.876402142986863*^9}, {3.8764049191441336`*^9, 
  3.87640495651641*^9}},ExpressionUUID->"c60f5fbb-74db-4d06-98ec-\
9675823409f6"],

Cell["\<\
We fix numerical values of all the parameters and use \
QNMsRegularFunctionEquation in order to find the equation for the regular \
function.\
\>", "Text",
 CellChangeTimes->{{3.876405110221549*^9, 3.8764052126099615`*^9}, {
  3.876405390165766*^9, 
  3.8764054067842236`*^9}},ExpressionUUID->"15903cc2-a32a-45e3-8578-\
bfb54e290b3d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"pars", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"f", "[", "r0", "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{
          RowBox[{"f", "[", "rc", "]"}], "\[Equal]", "0"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"M", ",", "\[CapitalLambda]"}], "}"}]}], "]"}], "//", 
     "First"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Wavelike", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"f", "[", "r", "]"}], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"f", "[", "r", "]"}], 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"\[CapitalPsi]", "[", "r", "]"}], ",", "r"}], "]"}]}], 
         ",", "r"}], "]"}]}], "-", 
      RowBox[{"2", " ", "\[Omega]", " ", 
       RowBox[{"\[CapitalPhi]", "[", "r", "]"}], 
       RowBox[{"\[CapitalPsi]", "[", "r", "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Omega]", "2"], "-", 
         RowBox[{"V", "[", "r", "]"}]}], ")"}], 
       RowBox[{"\[CapitalPsi]", "[", "r", "]"}]}]}], "/.", "pars"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"FinalEq", ",", "Prefactor"}], "}"}], "=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[GothicCapitalD]", "=", 
        FractionBox["15", "100"]}], ",", 
       RowBox[{"Qe", "=", 
        FractionBox["8", "10"]}], ",", 
       RowBox[{"r0", "=", "1"}], ",", 
       RowBox[{"rc", "=", "3"}], ",", 
       RowBox[{"l", "=", "0"}]}], "}"}], ",", 
     RowBox[{"QNMsRegularFunctionEquation", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"EquationVariableChange", "[", 
         RowBox[{"Wavelike", ",", 
          RowBox[{"r", "\[Rule]", 
           FractionBox[
            RowBox[{"r0", " ", "rc"}], 
            RowBox[{
             RowBox[{"rc", " ", "u"}], "+", 
             RowBox[{"r0", 
              RowBox[{"(", 
               RowBox[{"1", "-", "u"}], ")"}]}]}]]}]}], "]"}], "//", 
        "Simplify"}], ",", "\[Omega]", ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8764049811625357`*^9, 3.8764051062672763`*^9}, 
   3.876405170826383*^9, {3.876405246486825*^9, 3.8764053129688807`*^9}, {
   3.876405364463251*^9, 3.87640540388518*^9}},
 ExpressionUUID -> "e0fe3dea-d19b-441b-90d0-643a3af20243"],

Cell["\<\
Prefactor corresponds to the quasinormal boundary conditions:\
\>", "Text",
 CellChangeTimes->{{3.8764054255236998`*^9, 3.8764054680104027`*^9}},
 ExpressionUUID -> "3c73719f-f9d2-42e8-a5e4-383e802277fb"],

Cell[CellGroupData[{

Cell[BoxData["Prefactor"], "Input",
 CellChangeTimes->{3.8764052530022717`*^9},
 ExpressionUUID -> "d00f6c46-cb10-48a2-ac75-04a9eb3446a3"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"1", "-", "u"}], ")"}], 
   RowBox[{
    RowBox[{"-", 
     FractionBox["59", "235"]}], " ", "\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", 
      RowBox[{"5", " ", "\[Omega]"}]}], ")"}]}]], " ", 
  SuperscriptBox["u", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["59", "335"]}], " ", "\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", 
      RowBox[{"15", " ", "\[Omega]"}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.876405229552025*^9, 3.8764053148757*^9}, 
   3.8764054136266975`*^9, 3.876405469479139*^9, 3.876411494254739*^9, 
   3.8766838626810455`*^9},
 ExpressionUUID -> "dbce8664-a2f0-4f51-a22d-f20dd9e84290"]
}, Open  ]],

Cell["\<\
We calculate the quasinormal modes using different values of \[CapitalNu] and \
compare the results.\
\>", "Text",
 CellChangeTimes->{{3.8764055343960342`*^9, 3.876405583410897*^9}},
 ExpressionUUID -> "a96594c8-810e-4630-9ada-4947987eaafb"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"time", ",", "res"}], "}"}], "=", 
   RowBox[{
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"precision", "=", "150"}], ",", 
        RowBox[{"\[CapitalNu]", "=", 
         RowBox[{"{", 
          RowBox[{"20", ",", "30", ",", "40"}], "}"}]}]}], "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"GetEigenvalues", "[", 
         RowBox[{"FinalEq", ",", 
          RowBox[{"{", 
           RowBox[{"#", ",", "precision"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", "0", ",", "1"}], "}"}]}], "]"}], "&"}], "/@", 
       "\[CapitalNu]"}]}], "\[IndentingNewLine]", "]"}], "//", "Timing"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Calculation time: \>\"", "<>", 
    RowBox[{"ToString", "[", "time", "]"}], "<>", "\"\< s\>\""}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"compareddata", "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"cutoff", "=", "0.01"}], "}"}], ",", 
     RowBox[{"CompareEigenvalues", "[", 
      RowBox[{"res", ",", "cutoff"}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"frequencieslist", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ValueAccuracyFromList", "[", 
        RowBox[{"\[Omega]", "/.", "compareddata"}], "]"}], ",", 
       RowBox[{"L2PolySetCompare", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[CapitalPsi]", "[", "u", "]"}], "/.", "compareddata"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"u", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "}"}], "//", 
     "Transpose"}], "//", "Quiet"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"frequencieslist", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.876405500239401*^9, 3.8764055062846107`*^9}, {
   3.8764055985654707`*^9, 3.8764055988936787`*^9}, {3.876413869885921*^9, 
   3.8764138708089914`*^9}, 3.8764145549891853`*^9, 3.8764260488188114`*^9},
 ExpressionUUID -> "3f1fbf11-ff80-4672-8725-1ca8872a8cb3"],

Cell[BoxData["\<\"Calculation time: 69.515 s\"\>"], "Print",
 CellChangeTimes->{3.876683938862286*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
      "0.92109888735593812188577682459798700756`3.7373260645055137", "-", 
       RowBox[{
       "1.81065789922143474574420525452257032427`3.434167881420767", " ", 
        "\[ImaginaryI]"}]}], "8.595969264169057`*^-7"},
     {
      RowBox[{
      "0.91900152119328192087914936474322649999`4.425375352276538", "-", 
       RowBox[{
       "1.41426443190431032854488523114404237434`5.09769636039477", " ", 
        "\[ImaginaryI]"}]}], "4.3512792258226796`*^-9"},
     {
      RowBox[{
      "0.20589693864804259637460460243490747333`2.368460292614836", "-", 
       RowBox[{
       "1.40919195106612754368566939761592068725`2.7831835575758226", " ", 
        "\[ImaginaryI]"}]}], "0.00007148079879115699`"},
     {
      RowBox[{
      "0.91447331303131791426374982365757002928`6.213596571375085", "-", 
       RowBox[{
       "1.01884714712398967182605205554723581394`6.46481525025039", " ", 
        "\[ImaginaryI]"}]}], "3.1394886690350177`*^-12"},
     {
      RowBox[{
      "0.20942841600622959721371900841969458732`3.3164578648661256", "-", 
       RowBox[{
       "1.22059835275761723242440912135176042993`3.6158514888610416", " ", 
        "\[ImaginaryI]"}]}], "9.622176319057374`*^-7"},
     {
      RowBox[{
      "0.90322829968792699650251421366530901438`8.654466697947704", "-", 
       RowBox[{
       "0.62280817820279572647169348179013172458`8.318462575131633", " ", 
        "\[ImaginaryI]"}]}], "6.661338147750939`*^-16"},
     {
      RowBox[{
      "0.20305330709967732011805849691119324143`4.308038844992675", "-", 
       RowBox[{
       "1.03269303865878846448089410250877185021`4.175078259525153", " ", 
        "\[ImaginaryI]"}]}], "3.430241501956033`*^-8"},
     {
      RowBox[{
      "0.88408791460826370358675946611751102895`11.360391672230072", "-", 
       RowBox[{
       "0.2139990394384336491002591913789819679`10.910388735764762", " ", 
        "\[ImaginaryI]"}]}], "1.1102230246251565`*^-16"},
     {
      RowBox[{
      "0.19611470679734733341732664739940524585`4.6480018243891745", "-", 
       RowBox[{
       "0.83441654288821502139794782550992169748`5.163347738494263", " ", 
        "\[ImaginaryI]"}]}], "2.7444990724490026`*^-10"},
     {
      RowBox[{
      "0.19720029726812599072715540060750398156`5.904745782632611", "-", 
       RowBox[{
       "0.62922824156504036506041847212854135587`6.714151720179621", " ", 
        "\[ImaginaryI]"}]}], "5.436762151589392`*^-13"},
     {
      RowBox[{
      "0.20962445562226340261933288260024807477`7.809414311181691", "-", 
       RowBox[{
       "0.42176641022872786182825025736219498755`8.84996357921832", " ", 
        "\[ImaginaryI]"}]}], "8.881784197001252`*^-16"},
     {
      RowBox[{
      "0.23931858789135879728863838194565046154`10.89469181280524", "-", 
       RowBox[{
       "0.21647998615074936771642387384784752998`12.13969720366128", " ", 
        "\[ImaginaryI]"}]}], "5.551115123125783`*^-16"},
     {
      RowBox[{
      "0.31196346328212032478471972340791185536`12.607264508004084", "-", 
       RowBox[{
       "0.0170435190902178456688673409051312984`11.910126630681471", " ", 
        "\[ImaginaryI]"}]}], "1.1102230246251565`*^-16"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.876683939425331*^9}]
}, Open  ]],

Cell["\<\
The resulting set of quasinormal modes (with the accurate decimal places).\
\>", "Text",
 CellChangeTimes->{{3.8764055343960342`*^9, 3.876405583410897*^9}, {
  3.876405641271922*^9, 3.876405654370022*^9}, {3.8764057034615245`*^9, 
  3.8764057343451552`*^9}},
 ExpressionUUID -> "c34b1b1c-b2a5-437f-a3b2-b749a89fb41b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"frequencies", "=", 
   RowBox[{
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"sinecutoff", "=", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}], "}"}], ",", 
      RowBox[{"Cases", "[", 
       RowBox[{"frequencieslist", ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"w_", ",", 
           RowBox[{"s_", "/;", 
            RowBox[{
             RowBox[{"Abs", "[", "s", "]"}], "<", "sinecutoff"}]}]}], "}"}], 
         "\[Rule]", "w"}]}], "]"}]}], "]"}], "//", 
    RowBox[{
     RowBox[{"Sort", "[", 
      RowBox[{"#", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Im", "[", "#1", "]"}], ">", 
         RowBox[{"Im", "[", "#2", "]"}]}], "&"}]}], "]"}], "&"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Range", "[", 
       RowBox[{"frequencies", "//", "Length"}], "]"}], "-", "1"}], ",", 
     "frequencies"}], "}"}], "//", "Transpose"}], "//", 
  "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.8763200682750397`*^9, 3.8763200951520348`*^9}, {
   3.876320189782841*^9, 3.876320376864829*^9}, 3.8764056295093136`*^9},
 ExpressionUUID -> "917b7930-dda9-4d4d-9060-fb7a7ddd6555"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      RowBox[{
      "0.31196346328212032478471972340791185536`12.607264508004084", "-", 
       RowBox[{
       "0.0170435190902178456688673409051312984`11.910126630681471", " ", 
        "\[ImaginaryI]"}]}]},
     {"1", 
      RowBox[{
      "0.88408791460826370358675946611751102895`11.360391672230072", "-", 
       RowBox[{
       "0.2139990394384336491002591913789819679`10.910388735764762", " ", 
        "\[ImaginaryI]"}]}]},
     {"2", 
      RowBox[{
      "0.23931858789135879728863838194565046154`10.89469181280524", "-", 
       RowBox[{
       "0.21647998615074936771642387384784752998`12.13969720366128", " ", 
        "\[ImaginaryI]"}]}]},
     {"3", 
      RowBox[{
      "0.20962445562226340261933288260024807477`7.809414311181691", "-", 
       RowBox[{
       "0.42176641022872786182825025736219498755`8.84996357921832", " ", 
        "\[ImaginaryI]"}]}]},
     {"4", 
      RowBox[{
      "0.90322829968792699650251421366530901438`8.654466697947704", "-", 
       RowBox[{
       "0.62280817820279572647169348179013172458`8.318462575131633", " ", 
        "\[ImaginaryI]"}]}]},
     {"5", 
      RowBox[{
      "0.19720029726812599072715540060750398156`5.904745782632611", "-", 
       RowBox[{
       "0.62922824156504036506041847212854135587`6.714151720179621", " ", 
        "\[ImaginaryI]"}]}]},
     {"6", 
      RowBox[{
      "0.91447331303131791426374982365757002928`6.213596571375085", "-", 
       RowBox[{
       "1.01884714712398967182605205554723581394`6.46481525025039", " ", 
        "\[ImaginaryI]"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8764057092607484`*^9, 3.8766839529360456`*^9},
 ExpressionUUID -> "1683b583-c767-4496-bcd5-af19a4255a54"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Determining threshold of instability", "Subsection",
 CellChangeTimes->{{3.8763209762447653`*^9, 3.8763210364998145`*^9}, {
  3.876402113325477*^9, 3.876402142986863*^9}, {3.8764049191441336`*^9, 
  3.87640495651641*^9}, {3.87642562618781*^9, 3.8764256521070356`*^9}},
 ExpressionUUID -> "c60f5fbb-74db-4d06-98ec-9675823409f6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"pars", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"f", "[", "r0", "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{
          RowBox[{"f", "[", "rc", "]"}], "\[Equal]", "0"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"M", ",", "\[CapitalLambda]"}], "}"}]}], "]"}], "//", 
     "First"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Wavelike", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"f", "[", "r", "]"}], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"f", "[", "r", "]"}], 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"\[CapitalPsi]", "[", "r", "]"}], ",", "r"}], "]"}]}], 
         ",", "r"}], "]"}]}], "-", 
      RowBox[{"2", " ", "\[Omega]", " ", 
       RowBox[{"\[CapitalPhi]", "[", "r", "]"}], 
       RowBox[{"\[CapitalPsi]", "[", "r", "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Omega]", "2"], "-", 
         RowBox[{"V", "[", "r", "]"}]}], ")"}], 
       RowBox[{"\[CapitalPsi]", "[", "r", "]"}]}]}], "/.", "pars"}], "//", 
    "Simplify"}]}], ";"}]}], "Input"],

Cell["\<\
Since the unstable mode is imaginary and dominant, we do not need high \
accuracy, therefore, we use a small basis.\
\>", "Text",
 CellChangeTimes->{{3.8764055343960342`*^9, 3.876405583410897*^9}, {
   3.876405641271922*^9, 3.876405654370022*^9}, {3.8764057034615245`*^9, 
   3.8764057343451552`*^9}, {3.8764257048046007`*^9, 3.876425764967432*^9}, {
   3.87642581801943*^9, 3.876425841392617*^9}, 3.8764278615090504`*^9},
 ExpressionUUID -> "c34b1b1c-b2a5-437f-a3b2-b749a89fb41b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GetDominantModes", "[", 
    RowBox[{"Dv_", ",", "r0v_", ",", "rcv_", ",", 
     RowBox[{"Qev_", "?", "NumericQ"}], ",", 
     RowBox[{"lv_Integer", "/;", 
      RowBox[{"lv", "\[GreaterEqual]", "0"}]}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"precision", "=", "100"}], ",", 
        RowBox[{"\[CapitalNu]", "=", 
         RowBox[{"{", 
          RowBox[{"15", ",", "20"}], "}"}]}], ",", 
        RowBox[{"cutoff", "=", "0.01"}], ",", 
        RowBox[{"sinecutoff", "=", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "6"}], ")"}]}]}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[GothicCapitalD]", "=", "Dv"}], ",", 
          RowBox[{"Qe", "=", "Qev"}], ",", 
          RowBox[{"r0", "=", "r0v"}], ",", 
          RowBox[{"rc", "=", "rcv"}], ",", 
          RowBox[{"l", "=", "lv"}]}], "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"FinalEq", "=", 
            RowBox[{
             RowBox[{"QNMsRegularFunctionEquation", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"EquationVariableChange", "[", 
                 RowBox[{"Wavelike", ",", 
                  RowBox[{"r", "\[Rule]", 
                   FractionBox[
                    RowBox[{"r0", " ", "rc"}], 
                    RowBox[{
                    RowBox[{"rc", " ", "u"}], "+", 
                    RowBox[{"r0", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "u"}], ")"}]}]}]]}]}], "]"}], "//", 
                "Simplify"}], ",", "\[Omega]", ",", 
               RowBox[{"{", 
                RowBox[{"u", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
             "First"}]}], "}"}], ",", "\[IndentingNewLine]", 
          RowBox[{"With", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"compareddata", "=", 
              RowBox[{"CompareEigenvalues", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"GetEigenvalues", "[", 
                   RowBox[{"FinalEq", ",", 
                    RowBox[{"{", 
                    RowBox[{"#", ",", "precision"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"u", ",", "0", ",", "1"}], "}"}]}], "]"}], "&"}], 
                 "/@", "\[CapitalNu]"}], ",", "cutoff"}], "]"}]}], "}"}], ",",
             "\[IndentingNewLine]", 
            RowBox[{"With", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"frequencieslist", "=", 
                RowBox[{
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"ValueAccuracyFromList", "[", 
                    RowBox[{"\[Omega]", "/.", "compareddata"}], "]"}], ",", 
                    RowBox[{"L2PolySetCompare", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalPsi]", "[", "u", "]"}], "/.", 
                    "compareddata"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"u", ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
                   "}"}], "//", "Transpose"}], "//", "Quiet"}]}], "}"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{"Sort", "[", 
               RowBox[{
                RowBox[{"Cases", "[", 
                 RowBox[{"frequencieslist", ",", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"w_", ",", 
                    RowBox[{"s_", "/;", 
                    RowBox[{
                    RowBox[{"Abs", "[", "s", "]"}], "<", "sinecutoff"}]}]}], 
                    "}"}], "\[Rule]", "w"}]}], "]"}], ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Im", "[", "#1", "]"}], ">", 
                  RowBox[{"Im", "[", "#2", "]"}]}], "&"}]}], "]"}]}], 
             "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}], 
         "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}], 
     "\[IndentingNewLine]", "]"}], "/;", 
    RowBox[{"rcv", ">", "r0v", ">", 
     RowBox[{"2", "Dv"}], "\[GreaterEqual]", "0"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8764257871311665`*^9, 3.8764258135298634`*^9}, {
   3.876425862927317*^9, 3.8764258688730927`*^9}, {3.876425901743454*^9, 
   3.8764259254825077`*^9}, {3.876425981574668*^9, 3.876425989171542*^9}, 
   3.876426029664178*^9, {3.876426125110912*^9, 3.8764262028080597`*^9}, {
   3.8764262473493767`*^9, 3.8764262484590635`*^9}, {3.8764262828048735`*^9, 
   3.876426299237012*^9}, {3.8764263383543563`*^9, 3.8764264336550074`*^9}, {
   3.876426465836723*^9, 3.8764266909218655`*^9}, {3.8764267257113667`*^9, 
   3.876426737217033*^9}, 3.876428005129077*^9}],

Cell["\<\
The above function returns the list of dominant modes corresponding to the \
given parameters\
\>", "Text",
 CellChangeTimes->{{3.8764055343960342`*^9, 3.876405583410897*^9}, {
   3.876405641271922*^9, 3.876405654370022*^9}, {3.8764057034615245`*^9, 
   3.8764057343451552`*^9}, {3.8764257048046007`*^9, 3.876425764967432*^9}, {
   3.87642581801943*^9, 3.876425841392617*^9}, 3.8764278615090504`*^9, {
   3.876427921283847*^9, 3.876427990579397*^9}},
 ExpressionUUID -> "c34b1b1c-b2a5-437f-a3b2-b749a89fb41b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"GetDominantModes", "[", 
   RowBox[{
    FractionBox["16", "100"], ",", "1", ",", "3", ",", 
    FractionBox["2", "10"], ",", "0"}], "]"}], "//", "MatrixForm"}]], "Input",\

 CellChangeTimes->{{3.876426753922958*^9, 3.8764268354663796`*^9}, {
   3.876426875912602*^9, 3.8764268780226145`*^9}, {3.8764270100741878`*^9, 
   3.8764270108717623`*^9}, {3.876427128332588*^9, 3.8764271304743834`*^9}, {
   3.8764273698163714`*^9, 3.876427374627846*^9}, 3.87642748660984*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
       "0.07751108291642742163621871346160135508`9.778635988129075", "-", 
        RowBox[{
        "0.00012598979988408184805251726346845808`6.4149528803550995", " ", 
         "\[ImaginaryI]"}]}]},
      {
       RowBox[{
        RowBox[{
        "-", "0.0532015129949908755115899470810893947`6.992550541894176"}], 
        "-", 
        RowBox[{
        "0.21841077163981264591035726287460699038`8.244416858357397", " ", 
         "\[ImaginaryI]"}]}]},
      {
       RowBox[{
       "0.34640835831540903872011305473429636167`7.795887569081463", "-", 
        RowBox[{
        "0.2216468077857198352018526613927228509`8.156421968634605", " ", 
         "\[ImaginaryI]"}]}]},
      {
       RowBox[{
        RowBox[{
        "-", "0.04712499525243030646144816190867686671`4.621218450748573"}], 
        "-", 
        RowBox[{
        "0.48691387633405245596173125257655738693`5.013041585877934", " ", 
         "\[ImaginaryI]"}]}]},
      {
       RowBox[{
       "0.36680327484539480397929967378634999538`4.883307467591436", "-", 
        RowBox[{
        "0.60004192362380569677936672883403255738`5.8371856991153575", " ", 
         "\[ImaginaryI]"}]}]},
      {
       RowBox[{
        RowBox[{
        "-", "0.02438359046517621642172905529288465377`2.3142638055010885"}], 
        "-", 
        RowBox[{
        "0.66526695009405370303846866969593624989`4.030386629776269", " ", 
         "\[ImaginaryI]"}]}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.87642801342327*^9}]
}, Open  ]],

Cell["\<\
The first mode in the list is the dominant one. When its imaginary part is \
positive, the scalar field is unstable.\
\>", "Text",
 CellChangeTimes->{{3.8764275515004663`*^9, 3.8764276097039413`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"dominant", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Qevalue", ",", 
       RowBox[{
        RowBox[{"GetDominantModes", "[", 
         RowBox[{
          FractionBox["16", "100"], ",", "1", ",", "3", ",", "Qevalue", ",", 
          "0"}], "]"}], "//", "First"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"Qevalue", ",", 
       FractionBox["1", "100"], ",", 
       FractionBox["2", "10"], ",", 
       FractionBox["1", "100"]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"dominant", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.876426888664385*^9, 3.8764269496998253`*^9}, {
   3.876427052952977*^9, 3.876427103513652*^9}, {3.8764273919186335`*^9, 
   3.8764273990951943`*^9}, 3.8764275016331067`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["1", "100"], 
      RowBox[{
      "0.00385327690967495993784586398698142283`9.630381243764827", "+", 
       RowBox[{
       "2.1444918036680272212293299187901`3.5416859522851456*^-7", " ", 
        "\[ImaginaryI]"}]}]},
     {
      FractionBox["1", "50"], 
      RowBox[{
      "0.00770694854446756984882815734194657291`9.63114941185719", "+", 
       RowBox[{
       "8.3988335799795446384073298875046`4.135284301874468*^-7", " ", 
        "\[ImaginaryI]"}]}]},
     {
      FractionBox["3", "100"], 
      RowBox[{
      "0.01156140622321397863711621248468430937`9.632440889059364", "+", 
       RowBox[{
       "1.82213138719535572445798385809144`4.472821586842461*^-6", " ", 
        "\[ImaginaryI]"}]}]},
     {
      FractionBox["1", "25"], 
      RowBox[{
      "0.01541703449946838740434225526330913359`9.634272455826958", "+", 
       RowBox[{
       "3.07162797102471647808193701116214`4.701265258714586*^-6", " ", 
        "\[ImaginaryI]"}]}]},
     {
      FractionBox["1", "20"], 
      RowBox[{
      "0.01927420789591649875532006479572370694`9.636667582365233", "+", 
       RowBox[{
       "4.46426549233320602467097726805545`4.865786940957605*^-6", " ", 
        "\[ImaginaryI]"}]}]},
     {
      FractionBox["3", "50"], 
      RowBox[{
      "0.02313328777608253722392109104853521275`9.639656424308223", "+", 
       RowBox[{
       "5.84264924659522306643569131890904`4.985281752318518*^-6", " ", 
        "\[ImaginaryI]"}]}]},
     {
      FractionBox["7", "100"], 
      RowBox[{
      "0.02699461939393560057184680801313265309`9.643275842851004", "+", 
       RowBox[{
       "7.01767148101847957079960997922333`5.068005546673344*^-6", " ", 
        "\[ImaginaryI]"}]}]},
     {
      FractionBox["2", "25"], 
      RowBox[{
      "0.03085852915782713001720608221568558483`9.64756946840182", "+", 
       RowBox[{
       "7.77037602738500301513873693227965`5.115912929832408*^-6", " ", 
        "\[ImaginaryI]"}]}]},
     {
      FractionBox["9", "100"], 
      RowBox[{
      "0.03472532214026814556981852231198744799`9.652587831087645", "+", 
       RowBox[{
       "7.85408080046775689841799432332095`5.124755816499755*^-6", " ", 
        "\[ImaginaryI]"}]}]},
     {
      FractionBox["1", "10"], 
      RowBox[{
      "0.03859527985955596942525947435654480452`9.658388586079445", "+", 
       RowBox[{
       "6.99672184827640358956732773603704`5.079289985684553*^-6", " ", 
        "\[ImaginaryI]"}]}]},
     {
      FractionBox["11", "100"], 
      RowBox[{
      "0.04246865835337277724789998264883477736`9.665036867089764", "+", 
       RowBox[{
       "4.90338005298788581746952745352063`4.9301858851962495*^-6", " ", 
        "\[ImaginaryI]"}]}]},
     {
      FractionBox["3", "25"], 
      RowBox[{
      "0.04634568655839483770972745847611664224`9.672605808099231", "+", 
       RowBox[{
       "1.25895002072997168716563662066701`4.34556854055772*^-6", " ", 
        "\[ImaginaryI]"}]}]},
     {
      FractionBox["13", "100"], 
      RowBox[{
      "0.05022656500386047146330517103119037195`9.681177282195502", "-", 
       RowBox[{
       "4.26908984571889626471438743349309`4.882354231721936*^-6", " ", 
        "\[ImaginaryI]"}]}]},
     {
      FractionBox["7", "50"], 
      RowBox[{
      "0.05411146482112378657736003604687039416`9.690842918500323", "-", 
       RowBox[{
       "0.00001202784667065846717685490192124885`5.339268440404889", " ", 
        "\[ImaginaryI]"}]}]},
     {
      FractionBox["3", "20"], 
      RowBox[{
      "0.05800052706562901817221649081198293834`9.701705475161273", "-", 
       RowBox[{
       "0.00002237616108482662069467150750485451`5.616542714668281", " ", 
        "\[ImaginaryI]"}]}]},
     {
      FractionBox["4", "25"], 
      RowBox[{
      "0.06189386234261207612910498365955650625`9.713880670703684", "-", 
       RowBox[{
       "0.00003568177100858660335647014110899542`5.827505358280217", " ", 
        "\[ImaginaryI]"}]}]},
     {
      FractionBox["17", "100"], 
      RowBox[{
      "0.06579155072327964426862338189404320388`9.727499611296828", "-", 
       RowBox[{
       "0.00005231852560700330245670530718778395`6.002649214388564", " ", 
        "\[ImaginaryI]"}]}]},
     {
      FractionBox["9", "50"], 
      RowBox[{
      "0.0696936419343105555365369132964385708`9.742712003271604", "-", 
       RowBox[{
       "0.00007266368046956770517710827827034697`6.154883174723927", " ", 
        "\[ImaginaryI]"}]}]},
     {
      FractionBox["19", "100"], 
      RowBox[{
      "0.07360015580031824560355212821247762137`9.75969041737454", "-", 
       RowBox[{
       "0.00009709530135631750123094892436357607`6.290973563775067", " ", 
        "\[ImaginaryI]"}]}]},
     {
      FractionBox["1", "5"], 
      RowBox[{
      "0.07751108291642742163621871346160135508`9.778635988129075", "-", 
       RowBox[{
       "0.00012598979988408184805251726346845808`6.4149528803550995", " ", 
        "\[ImaginaryI]"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.876427176138914*^9, 3.8764274698322725`*^9, 
  3.876427640395179*^9}]
}, Open  ]],

Cell["\<\
We see that for D=0.16 the instability occurs approximately for \
eQ\[LessEqual]0.12. The threshold of instability can be seen on the plot.\
\>", "Text",
 CellChangeTimes->{{3.8764275515004663`*^9, 3.8764276097039413`*^9}, {
  3.8764277516579247`*^9, 3.87642783601274*^9}, {3.8764283372984476`*^9, 
  3.876428353548135*^9}, {3.876428421344806*^9, 3.8764284213916993`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ListPlot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#", "//", "First"}], ",", 
        RowBox[{
         RowBox[{"#", "//", "Last"}], "//", "Im"}]}], "}"}], "&"}], "/@", 
     "dominant"}], ",", 
    RowBox[{"Joined", "\[Rule]", "True"}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"#", ",", "14"}], "]"}], "&"}], ",", 
       RowBox[{"{", 
        RowBox[{"\"\<eQ\>\"", ",", "\"\<Im(\[Omega])\>\""}], "}"}]}], 
      "]"}]}]}], "]"}], "//", 
  RowBox[{
   RowBox[{"Magnify", "[", 
    RowBox[{"#", ",", "1.5"}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.8764271978077188`*^9, 3.8764272570444355`*^9}, {
  3.8764274128567467`*^9, 3.8764274596538067`*^9}, {3.876427699763146*^9, 
  3.876427732244553*^9}}],

Cell[BoxData[
 StyleBox[
  GraphicsBox[
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJxTTMoPSmViYGAQAWIQXS2yzv1hVYt9s2Tqh6wTPXYQ/hR78RXOnN16a+x2
yLW+Dtwxz17C69jSfxP3QeWX2IdfOhvqeuSk3ayZILDS/gVL/JfynZeg6tfZ
N3ipG9U33rB7EwgS2WjfvVH7plb+Xaj+LfZJr7MiN3g/sOO6vrjAlmu7vdAy
n6ULKh5Azdtpv/PmJcc1EXftNGP6D33V2GP/63vvjW8TrkDN32cvf/awvpr8
VrslQN3XFx+w155gWf3s+cV9EPsO2nNIbFiRZvlynzEYHLavmX1YpK/s+z6I
/UfsgyT+BihsZdp/+KsG0Iaj9rzKbLeE8rj3Q9xz3N6rPb4tgUd4fxDYwhP2
xu/jJ38pltwPcd9J+2e+L5RbmhX2AwDuNZ/Y
     "]]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->True,
   AxesLabel->{
     FormBox[
      StyleBox["\"eQ\"", 14, StripOnInput -> False], TraditionalForm], 
     FormBox[
      StyleBox["\"Im(\[Omega])\"", 14, StripOnInput -> False], 
      TraditionalForm]},
   PlotRange->Automatic,
   PlotRangeClipping->True],
  StripOnInput->False,
  Magnification->1.5 Inherited]], "Output",
 CellChangeTimes->{
  3.876427258044505*^9, 3.876427640519994*^9, {3.876427713639738*^9, 
   3.8764277327290473`*^9}, 3.8764284077844615`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Automatic procedure for the asymptotically anti-de Sitter case\
\>", "Subsection",
 CellChangeTimes->{{3.8763209762447653`*^9, 3.8763210364998145`*^9}, {
  3.876402113325477*^9, 3.876402142986863*^9}, {3.8764049191441336`*^9, 
  3.87640495651641*^9}, {3.876407184698247*^9, 3.8764071880455933`*^9}},
 ExpressionUUID -> "7fc3ddf1-4799-4dc5-853a-976509d23e6e"],

Cell["\<\
We introduce the AdS radius and the event horizon as the parameters:\
\>", "Text",
 CellChangeTimes->{{3.876405110221549*^9, 3.8764052126099615`*^9}, {
  3.876405390165766*^9, 3.8764054067842236`*^9}, {3.876407330912486*^9, 
  3.876407335619707*^9}, {3.8764073727931466`*^9, 
  3.876407395112651*^9}},ExpressionUUID->"9c84a98a-3822-4617-9719-\
9501a6812f5b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"pars", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"f", "[", "r0", "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{
          RowBox[{"Limit", "[", 
           RowBox[{
            FractionBox[
             RowBox[{"f", "[", "r", "]"}], 
             RowBox[{"r", "^", "2"}]], ",", 
            RowBox[{"r", "\[Rule]", "\[Infinity]"}]}], "]"}], "\[Equal]", 
          FractionBox["1", 
           RowBox[{"RAdS", "^", "2"}]]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"M", ",", "\[CapitalLambda]"}], "}"}]}], "]"}], "//", 
     "First"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Wavelike", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"f", "[", "r", "]"}], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"f", "[", "r", "]"}], 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"\[CapitalPsi]", "[", "r", "]"}], ",", "r"}], "]"}]}], 
         ",", "r"}], "]"}]}], "-", 
      RowBox[{"2", " ", "\[Omega]", " ", 
       RowBox[{"\[CapitalPhi]", "[", "r", "]"}], 
       RowBox[{"\[CapitalPsi]", "[", "r", "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Omega]", "2"], "-", 
         RowBox[{"V", "[", "r", "]"}]}], ")"}], 
       RowBox[{"\[CapitalPsi]", "[", "r", "]"}]}]}], "/.", "pars"}], "//", 
    "Simplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"FinalEq", ",", "Prefactor"}], "}"}], "=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[GothicCapitalD]", "=", 
        FractionBox["15", "100"]}], ",", 
       RowBox[{"Qe", "=", 
        FractionBox["8", "10"]}], ",", 
       RowBox[{"r0", "=", "1"}], ",", 
       RowBox[{"RAdS", "=", "1"}], ",", 
       RowBox[{"l", "=", "0"}]}], "}"}], ",", 
     RowBox[{"QNMsRegularFunctionEquation", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"EquationVariableChange", "[", 
         RowBox[{"Wavelike", ",", 
          RowBox[{"r", "\[Rule]", 
           FractionBox["r0", "u"]}]}], "]"}], "//", "Simplify"}], ",", 
       "\[Omega]", ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8764072358752184`*^9, 3.876407306729376*^9}, 
   3.8764074488737144`*^9},
 ExpressionUUID -> "cdd8c941-f45d-4f65-a1a4-36064b185a30"],

Cell["\<\
Prefactor is chosen in order to satisfy the Dirichlet boundary conditions at \
u==0.\
\>", "Text",
 CellChangeTimes->{{3.8764054255236998`*^9, 3.8764054680104027`*^9}, {
  3.8764074529394455`*^9, 3.8764074856222286`*^9}},
 ExpressionUUID -> "3f96fbec-cf0c-4db1-b223-6ec302209cc9"],

Cell[CellGroupData[{

Cell[BoxData["Prefactor"], "Input",
 ExpressionUUID -> "6dba7404-867f-4673-b921-360a984ebee1"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"1", "-", "u"}], ")"}], 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "17"]}], " ", "\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", 
      RowBox[{"5", " ", "\[Omega]"}]}], ")"}]}]], " ", 
  SuperscriptBox["u", "2"]}]], "Output",
 CellChangeTimes->{3.8764074359156113`*^9, 3.8764078369619536`*^9, 
  3.876683967489662*^9},
 ExpressionUUID -> "6ef2ed68-e4ef-4df0-9eb0-f5cfc4853a9e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"time", ",", "res"}], "}"}], "=", 
   RowBox[{
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"precision", "=", "150"}], ",", 
        RowBox[{"\[CapitalNu]", "=", 
         RowBox[{"{", 
          RowBox[{"20", ",", "30", ",", "40"}], "}"}]}]}], "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"GetEigenvalues", "[", 
         RowBox[{"FinalEq", ",", 
          RowBox[{"{", 
           RowBox[{"#", ",", "precision"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", "0", ",", "1"}], "}"}]}], "]"}], "&"}], "/@", 
       "\[CapitalNu]"}]}], "\[IndentingNewLine]", "]"}], "//", "Timing"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Calculation time: \>\"", "<>", 
    RowBox[{"ToString", "[", "time", "]"}], "<>", "\"\< s\>\""}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"compareddata", "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"cutoff", "=", "0.01"}], "}"}], ",", 
     RowBox[{"CompareEigenvalues", "[", 
      RowBox[{"res", ",", "cutoff"}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"frequencieslist", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ValueAccuracyFromList", "[", 
        RowBox[{"\[Omega]", "/.", "compareddata"}], "]"}], ",", 
       RowBox[{"L2PolySetCompare", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[CapitalPsi]", "[", "u", "]"}], "/.", "compareddata"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"u", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "}"}], "//", 
     "Transpose"}], "//", "Quiet"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"frequencieslist", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.876405500239401*^9, 3.8764055062846107`*^9}, {
   3.8764055985654707`*^9, 3.8764055988936787`*^9}, {3.876413885616393*^9, 
   3.8764138864994583`*^9}, 3.876414537851319*^9, 3.877426832431003*^9},
 ExpressionUUID -> "b0457b27-48bc-4a8a-98bc-b03b6612eb40"],

Cell[BoxData["\<\"Calculation time: 105.781 s\"\>"], "Print",
 CellChangeTimes->{3.8764079442839575`*^9},
 ExpressionUUID -> "18e70b6d-6909-45c7-9be6-e64ddaae7447"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"-", "5.2831633333096615313`3.8383365753519523"}], "-", 
       RowBox[{
       "7.0802520919662577473`3.2441720063683577", " ", "\[ImaginaryI]"}]}], 
      "1.455197071287273`*^-6"},
     {
      RowBox[{"6.1745407721543152647`3.767484279290262", "-", 
       RowBox[{
       "6.0896344579587219426`3.958969133009336", " ", "\[ImaginaryI]"}]}], 
      "1.3227866912934871`*^-7"},
     {
      RowBox[{
       RowBox[{"-", "3.6313324799056683103`5.724978710906707"}], "-", 
       RowBox[{
       "4.9837434228165936562`7.927303410464795", " ", "\[ImaginaryI]"}]}], 
      "2.644329200052198`*^-12"},
     {
      RowBox[{"4.5544399471510862451`6.715944815452488", "-", 
       RowBox[{
       "3.9801498116760637374`6.623643265358453", " ", "\[ImaginaryI]"}]}], 
      "9.603429163007604`*^-14"},
     {
      RowBox[{
      "2.98296810248272261120049557916500873409`10.659021327438394", "-", 
       RowBox[{
       "1.87292646414187520948758949039966249241`10.186987451287125", " ", 
        "\[ImaginaryI]"}]}], "2.220446049250313`*^-16"},
     {
      RowBox[{
       RowBox[{
       "-", "1.95114783400525045351870181975506568506`9.866583293937444"}], 
       "-", 
       RowBox[{
       "2.8960596020887754012`9.264188063571792", " ", "\[ImaginaryI]"}]}], 
      "4.440892098500626`*^-16"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.876407959715163*^9},
 ExpressionUUID -> "afcc001b-f560-4878-98c7-f6c027b80ce5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"frequencies", "=", 
   RowBox[{
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"sinecutoff", "=", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}], "}"}], ",", 
      RowBox[{"Cases", "[", 
       RowBox[{"frequencieslist", ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"w_", ",", 
           RowBox[{"s_", "/;", 
            RowBox[{
             RowBox[{"Abs", "[", "s", "]"}], "<", "sinecutoff"}]}]}], "}"}], 
         "\[Rule]", "w"}]}], "]"}]}], "]"}], "//", 
    RowBox[{
     RowBox[{"Sort", "[", 
      RowBox[{"#", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Im", "[", "#1", "]"}], ">", 
         RowBox[{"Im", "[", "#2", "]"}]}], "&"}]}], "]"}], "&"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Range", "[", 
       RowBox[{"frequencies", "//", "Length"}], "]"}], "-", "1"}], ",", 
     "frequencies"}], "}"}], "//", "Transpose"}], "//", 
  "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.8763200682750397`*^9, 3.8763200951520348`*^9}, {
   3.876320189782841*^9, 3.876320376864829*^9}, 3.8764056295093136`*^9},
 ExpressionUUID -> "9258bbbc-7f8f-4dbf-9fa0-bf1155131055"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      RowBox[{
      "2.98296810248272261120049557916500873409`10.659021327438394", "-", 
       RowBox[{
       "1.87292646414187520948758949039966249241`10.186987451287125", " ", 
        "\[ImaginaryI]"}]}]},
     {"1", 
      RowBox[{
       RowBox[{
       "-", "1.95114783400525045351870181975506568506`9.866583293937444"}], 
       "-", 
       RowBox[{
       "2.8960596020887754012`9.264188063571792", " ", "\[ImaginaryI]"}]}]},
     {"2", 
      RowBox[{"4.5544399471510862451`6.715944815452488", "-", 
       RowBox[{
       "3.9801498116760637374`6.623643265358453", " ", "\[ImaginaryI]"}]}]},
     {"3", 
      RowBox[{
       RowBox[{"-", "3.6313324799056683103`5.724978710906707"}], "-", 
       RowBox[{
       "4.9837434228165936562`7.927303410464795", " ", "\[ImaginaryI]"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8764080024037313`*^9},
 ExpressionUUID -> "64af66ae-fd9b-4422-9916-95079b648573"]
}, Open  ]],

Cell[TextData[{
 StyleBox["Important issue!",
  FontColor->RGBColor[1, 0, 0]],
 " If you have an old version of ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 ", where the generalized eigenvalue problem is not implemented, you can try \
to solve the spectral problem on the smaller interval, which does not include \
the degenerate endpoint."
}], "Text",
 CellChangeTimes->{{3.8764084398542776`*^9, 3.8764085454027357`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"time", ",", "res"}], "}"}], "=", 
   RowBox[{
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"precision", "=", "500"}], ",", 
        RowBox[{"\[CapitalNu]", "=", 
         RowBox[{"{", 
          RowBox[{"20", ",", "30", ",", "40"}], "}"}]}]}], "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"GetEigenvalues", "[", 
         RowBox[{"FinalEq", ",", 
          RowBox[{"{", 
           RowBox[{"#", ",", "precision"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", 
            FractionBox["1", "100"], ",", "1"}], "}"}]}], "]"}], "&"}], "/@", 
       "\[CapitalNu]"}]}], "\[IndentingNewLine]", "]"}], "//", "Timing"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Calculation time: \>\"", "<>", 
    RowBox[{"ToString", "[", "time", "]"}], "<>", "\"\< s\>\""}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"compareddata", "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"cutoff", "=", "0.01"}], "}"}], ",", 
     RowBox[{"CompareEigenvalues", "[", 
      RowBox[{"res", ",", "cutoff"}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"frequencieslist", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ValueAccuracyFromList", "[", 
        RowBox[{"\[Omega]", "/.", "compareddata"}], "]"}], ",", 
       RowBox[{"L2PolySetCompare", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[CapitalPsi]", "[", "u", "]"}], "/.", "compareddata"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"u", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "}"}], "//", 
     "Transpose"}], "//", "Quiet"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"frequencies", "=", 
   RowBox[{
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"sinecutoff", "=", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}], "}"}], ",", 
      RowBox[{"Cases", "[", 
       RowBox[{"frequencieslist", ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"w_", ",", 
           RowBox[{"s_", "/;", 
            RowBox[{
             RowBox[{"Abs", "[", "s", "]"}], "<", "sinecutoff"}]}]}], "}"}], 
         "\[Rule]", "w"}]}], "]"}]}], "]"}], "//", 
    RowBox[{
     RowBox[{"Sort", "[", 
      RowBox[{"#", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Im", "[", "#1", "]"}], ">", 
         RowBox[{"Im", "[", "#2", "]"}]}], "&"}]}], "]"}], "&"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Range", "[", 
       RowBox[{"frequencies", "//", "Length"}], "]"}], "-", "1"}], ",", 
     "frequencies"}], "}"}], "//", "Transpose"}], "//", 
  "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.876405500239401*^9, 3.8764055062846107`*^9}, {
   3.8764055985654707`*^9, 3.8764055988936787`*^9}, {3.8764085597659826`*^9, 
   3.8764085670195165`*^9}, {3.8764086290038443`*^9, 
   3.8764086390116315`*^9}, {3.876408688300581*^9, 3.8764086901761365`*^9}, {
   3.876408726821682*^9, 3.8764087272436805`*^9}, 3.876408759255943*^9, {
   3.876408819197079*^9, 3.8764088434165115`*^9}, {3.876411384948681*^9, 
   3.876411411287304*^9}, {3.8764138904187536`*^9, 3.8764138915678377`*^9}, 
   3.8764145429524336`*^9, {3.876426063259073*^9, 3.8764260638534455`*^9}},
 ExpressionUUID -> "b0457b27-48bc-4a8a-98bc-b03b6612eb40"],

Cell[BoxData["\<\"Calculation time: 191.985 s\"\>"], "Print",
 CellChangeTimes->{3.8766841768183203`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      RowBox[{
      "2.98296810249272782362711734179808314347`10.731121165205284", "-", 
       RowBox[{
       "1.87292646410703087917219639450405047842`10.33338302167041", " ", 
        "\[ImaginaryI]"}]}]},
     {"1", 
      RowBox[{
       RowBox[{
       "-", "1.95114783397489341584062068711836430892`9.819529204537304"}], 
       "-", 
       RowBox[{
       "2.8960596017020814684438439034090378423`9.38643059760553", " ", 
        "\[ImaginaryI]"}]}]},
     {"2", 
      RowBox[{
      "4.55444021711058923294615030504658284976`6.875955931213968", "-", 
       RowBox[{
       "3.98014997492346679251988821702369542179`6.705833424287802", " ", 
        "\[ImaginaryI]"}]}]},
     {"3", 
      RowBox[{
       RowBox[{
       "-", "3.63133401645716257287159797180063527559`5.835468003051727"}], 
       "-", 
       RowBox[{
       "4.98374296384340970025918478089005702309`6.983316631846288", " ", 
        "\[ImaginaryI]"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.876684177193426*^9}]
}, Open  ]],

Cell["\<\
Another way to avoid the degenerate points is using the polynomials which \
vanish on the corresponding boundary. We shall use the power which has been \
extracted in the prefactor\
\>", "Text",
 CellChangeTimes->{{3.8764084398542776`*^9, 3.8764085454027357`*^9}, {
   3.877297291861211*^9, 3.877297321006369*^9}, {3.8772974130954113`*^9, 
   3.8772974641055655`*^9}, {3.8772974952850904`*^9, 3.877297501905094*^9}, {
   3.8772975391652*^9, 3.8772975488708563`*^9}, {3.877297621635557*^9, 
   3.8772976602498765`*^9}, 3.8773831682921057`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"poweru0", "=", 
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"Log", "[", "Prefactor", "]"}], ",", "u"}], "]"}], "u"}], ",", 
    
    RowBox[{"u", "\[Rule]", "0"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.877297550276764*^9, 3.877297613337568*^9}, {
  3.8772976706821995`*^9, 3.877297680238682*^9}}],

Cell[BoxData["2"], "Output",
 CellChangeTimes->{{3.877297552529512*^9, 3.877297561180293*^9}, 
   3.8772976137517743`*^9, {3.877297662477699*^9, 3.8772976810274644`*^9}}]
}, Open  ]],

Cell["\<\
We introduce the new function, which approaches zero as u^poweru0 and find \
the corresponding equation.\
\>", "Text",
 CellChangeTimes->{{3.8764084398542776`*^9, 3.8764085454027357`*^9}, {
  3.877297291861211*^9, 3.877297321006369*^9}, {3.8772974130954113`*^9, 
  3.8772974641055655`*^9}, {3.8772974952850904`*^9, 3.877297501905094*^9}, {
  3.8772975391652*^9, 3.8772975488708563`*^9}, {3.877297621635557*^9, 
  3.8772976602498765`*^9}, {3.8772976975835266`*^9, 3.8772977469340954`*^9}, {
  3.8772978473554926`*^9, 3.877297857470242*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NewEq", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"EquationFunctionChange", "[", 
       RowBox[{"FinalEq", ",", 
        RowBox[{
         RowBox[{"\[CapitalPsi]", "[", "u", "]"}], "\[Rule]", 
         RowBox[{
          RowBox[{"u", "^", 
           RowBox[{"(", 
            RowBox[{"-", "poweru0"}], ")"}]}], " ", 
          RowBox[{"y", "[", "u", "]"}]}]}]}], "]"}], "//", 
      RowBox[{
       FractionBox["#", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"#", ",", 
          RowBox[{
           RowBox[{"y", "''"}], "[", "u", "]"}]}], "]"}]], "&"}]}], "//", 
     "Simplify"}], "//", "Numerator"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8772928955770545`*^9, 3.877292932760251*^9}, {
   3.877292990331995*^9, 3.877292992227154*^9}, 3.8772976860406237`*^9, {
   3.8772977547009373`*^9, 3.877297778992493*^9}}],

Cell["\<\
Finally, we expand the function using the base, which approaches zero at \
least as u^poweru0:\
\>", "Text",
 CellChangeTimes->{{3.8764084398542776`*^9, 3.8764085454027357`*^9}, {
   3.877297291861211*^9, 3.877297321006369*^9}, {3.8772974130954113`*^9, 
   3.8772974641055655`*^9}, {3.8772974952850904`*^9, 3.877297501905094*^9}, {
   3.8772975391652*^9, 3.8772975488708563`*^9}, {3.877297621635557*^9, 
   3.8772976602498765`*^9}, {3.8772976975835266`*^9, 
   3.8772977469340954`*^9}, {3.877297831678959*^9, 3.8772979426825657`*^9}, 
   3.8772980026208935`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"GetBernsteinBase", "[", 
   RowBox[{"5", ",", 
    RowBox[{"{", 
     RowBox[{"u", ",", 
      RowBox[{"0", "\[Rule]", "poweru0"}], ",", 
      RowBox[{"1", "\[Rule]", "0"}]}], "}"}]}], "]"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.877297815390201*^9, 3.877297825433892*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"21", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "u"}], ")"}], "5"], " ", 
        SuperscriptBox["u", "2"]}]},
      {
       RowBox[{"35", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "u"}], ")"}], "4"], " ", 
        SuperscriptBox["u", "3"]}]},
      {
       RowBox[{"35", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "u"}], ")"}], "3"], " ", 
        SuperscriptBox["u", "4"]}]},
      {
       RowBox[{"21", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "u"}], ")"}], "2"], " ", 
        SuperscriptBox["u", "5"]}]},
      {
       RowBox[{"7", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "u"}], ")"}], " ", 
        SuperscriptBox["u", "6"]}]},
      {
       SuperscriptBox["u", "7"]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.877297931969101*^9, 3.8772979441051683`*^9}}]
}, Open  ]],

Cell["\<\
The same size of the base provides better accuracy!\
\>", "Text",
 CellChangeTimes->{{3.8764084398542776`*^9, 3.8764085454027357`*^9}, {
   3.877297291861211*^9, 3.877297321006369*^9}, {3.8772974130954113`*^9, 
   3.8772974641055655`*^9}, {3.8772974952850904`*^9, 3.877297501905094*^9}, {
   3.8772975391652*^9, 3.8772975488708563`*^9}, {3.877297621635557*^9, 
   3.8772976602498765`*^9}, {3.8772976975835266`*^9, 
   3.8772977469340954`*^9}, {3.877297831678959*^9, 3.8772979426825657`*^9}, 
   3.8772980026208935`*^9, {3.877298292057535*^9, 3.877298314064834*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"time", ",", "res"}], "}"}], "=", 
   RowBox[{
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"precision", "=", "150"}], ",", 
        RowBox[{"\[CapitalNu]", "=", 
         RowBox[{"{", 
          RowBox[{"20", ",", "30", ",", "40"}], "}"}]}]}], "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"GetEigenvalues", "[", 
         RowBox[{"NewEq", ",", 
          RowBox[{"{", 
           RowBox[{"#", ",", "precision"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", 
            RowBox[{"0", "\[Rule]", "poweru0"}], ",", 
            RowBox[{"1", "\[Rule]", "0"}]}], "}"}]}], "]"}], "&"}], "/@", 
       "\[CapitalNu]"}]}], "\[IndentingNewLine]", "]"}], "//", "Timing"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Calculation time: \>\"", "<>", 
    RowBox[{"ToString", "[", "time", "]"}], "<>", "\"\< s\>\""}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"compareddata", "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"cutoff", "=", "0.01"}], "}"}], ",", 
     RowBox[{"CompareEigenvalues", "[", 
      RowBox[{"res", ",", "cutoff"}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"frequencieslist", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ValueAccuracyFromList", "[", 
        RowBox[{"\[Omega]", "/.", "compareddata"}], "]"}], ",", 
       RowBox[{"L2PolySetCompare", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"y", "[", "u", "]"}], "/.", "compareddata"}], ",", 
         RowBox[{"{", 
          RowBox[{"u", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "}"}], "//", 
     "Transpose"}], "//", "Quiet"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"frequencies", "=", 
   RowBox[{
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"sinecutoff", "=", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}], "}"}], ",", 
      RowBox[{"Cases", "[", 
       RowBox[{"frequencieslist", ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"w_", ",", 
           RowBox[{"s_", "/;", 
            RowBox[{
             RowBox[{"Abs", "[", "s", "]"}], "<", "sinecutoff"}]}]}], "}"}], 
         "\[Rule]", "w"}]}], "]"}]}], "]"}], "//", 
    RowBox[{
     RowBox[{"Sort", "[", 
      RowBox[{"#", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Im", "[", "#1", "]"}], ">", 
         RowBox[{"Im", "[", "#2", "]"}]}], "&"}]}], "]"}], "&"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Range", "[", 
       RowBox[{"frequencies", "//", "Length"}], "]"}], "-", "1"}], ",", 
     "frequencies"}], "}"}], "//", "Transpose"}], "//", 
  "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.877292966202733*^9, 3.877292967950772*^9}, {
  3.8772977837689404`*^9, 3.87729780691566*^9}}],

Cell[BoxData["\<\"Calculation time: 82.532 s\"\>"], "Print",
 CellChangeTimes->{3.8772980414226475`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      RowBox[{
      "2.98296810254529203177482885461961981404`12.021637473423652", "-", 
       RowBox[{
       "1.87292646402130041922808485282700924183`12.19588308589345", " ", 
        "\[ImaginaryI]"}]}]},
     {"1", 
      RowBox[{
       RowBox[{
       "-", "1.95114783424019325821150342023717648605`10.80829307833434"}], 
       "-", 
       RowBox[{
       "2.89605960055058444549551306990540264094`10.881633710728835", " ", 
        "\[ImaginaryI]"}]}]},
     {"2", 
      RowBox[{
      "4.5544408139123915044203707716229195628`8.694614023773658", "-", 
       RowBox[{
       "3.98015071461772036723654670670261914096`7.957890348512934", " ", 
        "\[ImaginaryI]"}]}]},
     {"3", 
      RowBox[{
       RowBox[{
       "-", "3.63133905969311951384726457221861147352`7.143974317337087"}], 
       "-", 
       RowBox[{
       "4.98374335401197181362394410846948059744`7.591285876095626", " ", 
        "\[ImaginaryI]"}]}]},
     {"4", 
      RowBox[{
      "6.17354236073872465382351919634031277395`5.040272740965108", "-", 
       RowBox[{
       "6.09029766201838117476705712530865998891`6.001831067162174", " ", 
        "\[ImaginaryI]"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.877298041945693*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Automatic procedure for the asymptotically flat case", "Subsection",
 CellChangeTimes->{{3.8763209762447653`*^9, 3.8763210364998145`*^9}, {
  3.876402113325477*^9, 3.876402142986863*^9}, {3.8764049191441336`*^9, 
  3.87640495651641*^9}, {3.876407184698247*^9, 3.8764071880455933`*^9}, {
  3.8764121015123386`*^9, 3.8764121022437563`*^9}, {3.876412494542946*^9, 
  3.8764124971567335`*^9}},
 ExpressionUUID -> "7fc3ddf1-4799-4dc5-853a-976509d23e6e"],

Cell["\<\
As for the AdS case, the compact coordinate spans the space from the event \
horizon to infinity\
\>", "Text",
 CellChangeTimes->{{3.876405110221549*^9, 3.8764052126099615`*^9}, {
  3.876405390165766*^9, 3.8764054067842236`*^9}, {3.876407330912486*^9, 
  3.876407335619707*^9}, {3.8764073727931466`*^9, 3.876407395112651*^9}, {
  3.8764121340728903`*^9, 3.876412171993063*^9}},
 ExpressionUUID -> "9c84a98a-3822-4617-9719-9501a6812f5b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"pars", "=", 
   RowBox[{"{", 
    RowBox[{"\[CapitalLambda]", "\[Rule]", "0"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pars", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"pars", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"f", "[", "r0", "]"}], "\[Equal]", "0"}], "/.", "pars"}], 
         ",", "M"}], "]"}], "//", "First"}], "//", "Simplify"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Wavelike", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"f", "[", "r", "]"}], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"f", "[", "r", "]"}], 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"\[CapitalPsi]", "[", "r", "]"}], ",", "r"}], "]"}]}], 
         ",", "r"}], "]"}]}], "-", 
      RowBox[{"2", " ", "\[Omega]", " ", 
       RowBox[{"\[CapitalPhi]", "[", "r", "]"}], 
       RowBox[{"\[CapitalPsi]", "[", "r", "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Omega]", "2"], "-", 
         RowBox[{"V", "[", "r", "]"}]}], ")"}], 
       RowBox[{"\[CapitalPsi]", "[", "r", "]"}]}]}], "/.", "pars"}], "//", 
    "Simplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"FinalEq", ",", "Prefactor"}], "}"}], "=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[GothicCapitalD]", "=", 
        FractionBox["49", "100"]}], ",", 
       RowBox[{"Qe", "=", "1"}], ",", 
       RowBox[{"r0", "=", "1"}], ",", 
       RowBox[{"l", "=", "0"}]}], "}"}], ",", 
     RowBox[{"QNMsRegularFunctionEquation", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"EquationVariableChange", "[", 
         RowBox[{"Wavelike", ",", 
          RowBox[{"r", "\[Rule]", 
           FractionBox["r0", "u"]}]}], "]"}], "//", "Simplify"}], ",", 
       "\[Omega]", ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8764072358752184`*^9, 3.876407306729376*^9}, 
   3.8764074488737144`*^9, {3.8764121856186724`*^9, 3.876412348047701*^9}, {
   3.876412692702532*^9, 3.876412698061771*^9}, {3.876412999827882*^9, 
   3.87641300295065*^9}},
 ExpressionUUID -> "cdd8c941-f45d-4f65-a1a4-36064b185a30"],

Cell["\<\
Prefactor includes the exponent due to the irregular singularity at spatial \
infinity. The extreme Reissner-Nordstr\[ODoubleDot]m solution is an example \
of the irregular singularity at the horizon.\
\>", "Text",
 CellChangeTimes->{{3.8764054255236998`*^9, 3.8764054680104027`*^9}, {
  3.8764074529394455`*^9, 3.8764074856222286`*^9}, {3.8764123709931087`*^9, 
  3.8764124519712973`*^9}, {3.876413006686141*^9, 3.876413007464729*^9}},
 ExpressionUUID -> "3f96fbec-cf0c-4db1-b223-6ec302209cc9"],

Cell[CellGroupData[{

Cell[BoxData["Prefactor"], "Input",
 ExpressionUUID -> "6dba7404-867f-4673-b921-360a984ebee1"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[ExponentialE]", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], "u"]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}]}], " ", "u"}], ")"}], 
   RowBox[{
    RowBox[{"-", "\[ImaginaryI]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Omega]"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{3.8764123629374065`*^9, 3.8764127007933283`*^9, 
  3.8764130085610085`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"time", ",", "res"}], "}"}], "=", 
   RowBox[{
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"precision", "=", "150"}], ",", 
        RowBox[{"\[CapitalNu]", "=", 
         RowBox[{"{", 
          RowBox[{"20", ",", "30", ",", "40"}], "}"}]}]}], "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"GetEigenvalues", "[", 
         RowBox[{"FinalEq", ",", 
          RowBox[{"{", 
           RowBox[{"#", ",", "precision"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", "0", ",", "1"}], "}"}]}], "]"}], "&"}], "/@", 
       "\[CapitalNu]"}]}], "\[IndentingNewLine]", "]"}], "//", "Timing"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Calculation time: \>\"", "<>", 
    RowBox[{"ToString", "[", "time", "]"}], "<>", "\"\< s\>\""}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"compareddata", "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"cutoff", "=", "0.01"}], "}"}], ",", 
     RowBox[{"CompareEigenvalues", "[", 
      RowBox[{"res", ",", "cutoff"}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"frequencieslist", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ValueAccuracyFromList", "[", 
        RowBox[{"\[Omega]", "/.", "compareddata"}], "]"}], ",", 
       RowBox[{"L2PolySetCompare", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[CapitalPsi]", "[", "u", "]"}], "/.", "compareddata"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"u", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "}"}], "//", 
     "Transpose"}], "//", "Quiet"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"frequencies", "=", 
   RowBox[{
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"sinecutoff", "=", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "4"}], ")"}]}]}], "}"}], ",", 
      RowBox[{"Cases", "[", 
       RowBox[{"frequencieslist", ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"w_", ",", 
           RowBox[{"s_", "/;", 
            RowBox[{
             RowBox[{"Abs", "[", "s", "]"}], "<", "sinecutoff"}]}]}], "}"}], 
         "\[Rule]", "w"}]}], "]"}]}], "]"}], "//", 
    RowBox[{
     RowBox[{"Sort", "[", 
      RowBox[{"#", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Im", "[", "#1", "]"}], ">", 
         RowBox[{"Im", "[", "#2", "]"}]}], "&"}]}], "]"}], "&"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Range", "[", 
       RowBox[{"frequencies", "//", "Length"}], "]"}], "-", "1"}], ",", 
     "frequencies"}], "}"}], "//", "Transpose"}], "//", 
  "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.876405500239401*^9, 3.8764055062846107`*^9}, {
   3.8764055985654707`*^9, 3.8764055988936787`*^9}, {3.8764129818721886`*^9, 
   3.876412994010113*^9}, {3.8764139233294754`*^9, 3.8764139244995604`*^9}, 
   3.876414527310206*^9, 3.876426078596557*^9},
 ExpressionUUID -> "b0457b27-48bc-4a8a-98bc-b03b6612eb40"],

Cell[BoxData["\<\"Calculation time: 69.75 s\"\>"], "Print",
 CellChangeTimes->{3.876413079381136*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      RowBox[{
      "0.27652931607096119429644934058315974383`3.411545459344599", "-", 
       RowBox[{
       "0.17832068274935162123498177553210953346`2.2294084126453306", " ", 
        "\[ImaginaryI]"}]}]},
     {"1", 
      RowBox[{
      "1.42820777461599878488419287067408082888`4.527912127310561", "-", 
       RowBox[{
       "0.22524672553257234421014092317938483752`3.4533281514827463", " ", 
        "\[ImaginaryI]"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8764126119457874`*^9, 3.876412629863135*^9}, 
   3.87641277894565*^9, 3.876413085456586*^9}]
}, Open  ]],

Cell["\<\
Increasing the Bernstein basis improves the accuracy, allowing us to \
calculate more modes.\
\>", "Text",
 CellChangeTimes->{{3.8764054255236998`*^9, 3.8764054680104027`*^9}, {
  3.8764074529394455`*^9, 3.8764074856222286`*^9}, {3.8764123709931087`*^9, 
  3.8764124519712973`*^9}, {3.876413006686141*^9, 3.876413007464729*^9}, {
  3.8764136060910597`*^9, 3.87641371957193*^9}, {3.876413802863608*^9, 
  3.8764138223702955`*^9}},
 ExpressionUUID -> "3f96fbec-cf0c-4db1-b223-6ec302209cc9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"time", ",", "res"}], "}"}], "=", 
   RowBox[{
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"precision", "=", "500"}], ",", 
        RowBox[{"\[CapitalNu]", "=", 
         RowBox[{"{", 
          RowBox[{"40", ",", "60"}], "}"}]}]}], "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"GetEigenvalues", "[", 
         RowBox[{"FinalEq", ",", 
          RowBox[{"{", 
           RowBox[{"#", ",", "precision"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", "0", ",", "1"}], "}"}]}], "]"}], "&"}], "/@", 
       "\[CapitalNu]"}]}], "\[IndentingNewLine]", "]"}], "//", "Timing"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Calculation time: \>\"", "<>", 
    RowBox[{"ToString", "[", "time", "]"}], "<>", "\"\< s\>\""}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"compareddata", "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"cutoff", "=", "0.01"}], "}"}], ",", 
     RowBox[{"CompareEigenvalues", "[", 
      RowBox[{"res", ",", "cutoff"}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"frequencieslist", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ValueAccuracyFromList", "[", 
        RowBox[{"\[Omega]", "/.", "compareddata"}], "]"}], ",", 
       RowBox[{"L2PolySetCompare", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[CapitalPsi]", "[", "u", "]"}], "/.", "compareddata"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"u", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "}"}], "//", 
     "Transpose"}], "//", "Quiet"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"frequencies", "=", 
   RowBox[{
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"sinecutoff", "=", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "4"}], ")"}]}]}], "}"}], ",", 
      RowBox[{"Cases", "[", 
       RowBox[{"frequencieslist", ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"w_", ",", 
           RowBox[{"s_", "/;", 
            RowBox[{
             RowBox[{"Abs", "[", "s", "]"}], "<", "sinecutoff"}]}]}], "}"}], 
         "\[Rule]", "w"}]}], "]"}]}], "]"}], "//", 
    RowBox[{
     RowBox[{"Sort", "[", 
      RowBox[{"#", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Im", "[", "#1", "]"}], ">", 
         RowBox[{"Im", "[", "#2", "]"}]}], "&"}]}], "]"}], "&"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Range", "[", 
       RowBox[{"frequencies", "//", "Length"}], "]"}], "-", "1"}], ",", 
     "frequencies"}], "}"}], "//", "Transpose"}], "//", 
  "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.876405500239401*^9, 3.8764055062846107`*^9}, {
   3.8764055985654707`*^9, 3.8764055988936787`*^9}, {3.8764129818721886`*^9, 
   3.876413034205584*^9}, {3.876413570457495*^9, 3.876413571548298*^9}, {
   3.876413926158684*^9, 3.876413927118754*^9}, 3.876414463601036*^9, 
   3.8764145002649794`*^9, 3.8764260725585938`*^9},
 ExpressionUUID -> "b0457b27-48bc-4a8a-98bc-b03b6612eb40"],

Cell[BoxData["\<\"Calculation time: 774.219 s\"\>"], "Print",
 CellChangeTimes->{
  3.8764133530472407`*^9, 3.8764143511212006`*^9, {3.876414472750287*^9, 
   3.8764144899602766`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      RowBox[{"0.276639016867412204709114552245172703`5.043875162367433", "-", 
       RowBox[{
       "0.17727201944635197346634778164276725841`4.801788086310482", " ", 
        "\[ImaginaryI]"}]}]},
     {"1", 
      RowBox[{
      "1.42818796108989374390008596024858873088`7.3681263013278775", "-", 
       RowBox[{
       "0.2251886935802019999294518604233648044`5.464263908153165", " ", 
        "\[ImaginaryI]"}]}]},
     {"2", 
      RowBox[{
      "1.53341544719168831732607506411140031714`4.9610112833504125", "-", 
       RowBox[{
       "0.6630820512067953308583656273650037552`3.582314654353331", " ", 
        "\[ImaginaryI]"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.876413356636448*^9, 3.87641435400642*^9, {3.8764144752334833`*^9, 
   3.876414492759845*^9}}]
}, Open  ]]
}, Closed]]
},
WindowSize->{1310, 794},
WindowMargins->{{39, Automatic}, {Automatic, 31}},
ShowSelection->True,
TaggingRules->{"TryRealOnly" -> False},
PrivateNotebookOptions -> {
 "VersionedStylesheet" -> {"Default.nb"[8.] -> False}},
ExpressionUUID -> "3a7186ae-45db-47c2-80bb-c7e942dddd07",
FrontEndVersion->"7.0 for Microsoft Windows (64-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{
 "Info3876672972-8655539"->{
  Cell[47892, 1318, 277, 5, 40, "Print",
   CellTags->"Info3876672972-8655539"]}
 }
*)
(*CellTagsIndex
CellTagsIndex->{
 {"Info3876672972-8655539", 124218, 3500}
 }
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 188, 3, 36, "Subsection"],
Cell[771, 27, 118, 1, 29, "Text"],
Cell[892, 30, 501, 10, 31, "Input"],
Cell[1396, 42, 2007, 65, 146, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3440, 112, 247, 3, 36, "Subsection"],
Cell[3690, 117, 264, 6, 29, "Text"],
Cell[CellGroupData[{
Cell[3979, 127, 573, 16, 31, "Input"],
Cell[4555, 145, 1233, 34, 53, "Output"]
}, Open  ]],
Cell[5803, 182, 369, 7, 29, "Text"],
Cell[6175, 191, 1357, 41, 70, "Input"],
Cell[7535, 234, 384, 7, 29, "Text"],
Cell[7922, 243, 844, 24, 49, "Input"],
Cell[8769, 269, 271, 5, 29, "Text"],
Cell[CellGroupData[{
Cell[9065, 278, 568, 15, 31, "Input"],
Cell[9636, 295, 1900, 52, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11573, 352, 463, 13, 31, "Input"],
Cell[12039, 367, 1796, 50, 54, "Output"]
}, Open  ]],
Cell[13850, 420, 340, 6, 29, "Text"],
Cell[14193, 428, 1797, 49, 53, "Input"],
Cell[15993, 479, 740, 17, 29, "Text"],
Cell[CellGroupData[{
Cell[16758, 500, 450, 10, 31, "Input"],
Cell[17211, 512, 305, 8, 49, "Output"]
}, Open  ]],
Cell[17531, 523, 422, 5, 29, "Text"],
Cell[17956, 530, 301, 8, 31, "Input"],
Cell[18260, 540, 485, 8, 29, "Text"],
Cell[18748, 550, 926, 25, 47, "Input"],
Cell[19677, 577, 521, 7, 29, "Text"],
Cell[CellGroupData[{
Cell[20223, 588, 425, 11, 31, "Input"],
Cell[20651, 601, 4132, 137, 409, "Output"]
}, Open  ]],
Cell[24798, 741, 531, 9, 29, "Text"],
Cell[CellGroupData[{
Cell[25354, 754, 271, 7, 31, "Input"],
Cell[25628, 763, 6611, 150, 678, "Output"]
}, Open  ]],
Cell[32254, 916, 659, 12, 29, "Text"],
Cell[32916, 930, 927, 25, 47, "Input"],
Cell[33846, 957, 1022, 19, 29, "Text"],
Cell[CellGroupData[{
Cell[34893, 980, 1041, 27, 72, "Input"],
Cell[35937, 1009, 5132, 129, 342, "Output"]
}, Open  ]],
Cell[41084, 1141, 911, 14, 29, "Text"],
Cell[CellGroupData[{
Cell[42020, 1159, 1274, 39, 52, "Input"],
Cell[43297, 1200, 3379, 90, 204, "Output"]
}, Open  ]],
Cell[46691, 1293, 982, 16, 29, "Text"],
Cell[CellGroupData[{
Cell[47698, 1313, 191, 3, 31, "Input"],
Cell[47892, 1318, 277, 5, 40, "Print",
 CellTags->"Info3876672972-8655539"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[48218, 1329, 305, 4, 28, "Subsection"],
Cell[48526, 1335, 344, 8, 29, "Text"],
Cell[48873, 1345, 2618, 76, 127, "Input"],
Cell[51494, 1423, 214, 4, 29, "Text"],
Cell[CellGroupData[{
Cell[51733, 1431, 138, 2, 31, "Input"],
Cell[51874, 1435, 771, 23, 39, "Output"]
}, Open  ]],
Cell[52660, 1461, 251, 5, 29, "Text"],
Cell[CellGroupData[{
Cell[52936, 1470, 2114, 57, 132, "Input"],
Cell[55053, 1529, 102, 1, 23, "Print"],
Cell[55158, 1532, 3770, 94, 266, "Output"]
}, Open  ]],
Cell[58943, 1629, 327, 6, 29, "Text"],
Cell[CellGroupData[{
Cell[59295, 1639, 1278, 39, 52, "Input"],
Cell[60576, 1680, 2232, 59, 138, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[62857, 1745, 333, 4, 28, "Subsection"],
Cell[63193, 1751, 1298, 40, 54, "Input"],
Cell[64494, 1793, 491, 8, 29, "Text"],
Cell[64988, 1803, 4993, 115, 284, "Input"],
Cell[69984, 1920, 519, 9, 29, "Text"],
Cell[CellGroupData[{
Cell[70528, 1933, 503, 10, 47, "Input"],
Cell[71034, 1945, 2083, 60, 120, "Output"]
}, Open  ]],
Cell[73132, 2008, 210, 4, 29, "Text"],
Cell[CellGroupData[{
Cell[73367, 2016, 812, 21, 68, "Input"],
Cell[74182, 2039, 5583, 157, 556, "Output"]
}, Open  ]],
Cell[79780, 2199, 382, 6, 29, "Text"],
Cell[CellGroupData[{
Cell[80187, 2209, 907, 27, 31, "Input"],
Cell[81097, 2238, 1051, 26, 327, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[82197, 2270, 368, 6, 28, "Subsection"],
Cell[82568, 2278, 368, 7, 29, "Text"],
Cell[82939, 2287, 2554, 76, 104, "Input"],
Cell[85496, 2365, 290, 6, 29, "Text"],
Cell[CellGroupData[{
Cell[85811, 2375, 94, 1, 31, "Input"],
Cell[85908, 2378, 497, 15, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[86442, 2398, 2110, 57, 132, "Input"],
Cell[88555, 2457, 164, 2, 23, "Print"],
Cell[88722, 2461, 1885, 51, 124, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[90644, 2517, 1278, 39, 52, "Input"],
Cell[91925, 2558, 1360, 37, 76, "Output"]
}, Open  ]],
Cell[93300, 2598, 430, 10, 29, "Text"],
Cell[CellGroupData[{
Cell[93755, 2612, 3488, 98, 175, "Input"],
Cell[97246, 2712, 105, 1, 23, "Print"],
Cell[97354, 2715, 1544, 44, 76, "Output"]
}, Open  ]],
Cell[98913, 2762, 552, 9, 29, "Text"],
Cell[CellGroupData[{
Cell[99490, 2775, 385, 11, 31, "Input"],
Cell[99878, 2788, 170, 2, 30, "Output"]
}, Open  ]],
Cell[100063, 2793, 549, 9, 29, "Text"],
Cell[100615, 2804, 882, 24, 49, "Input"],
Cell[101500, 2830, 572, 10, 29, "Text"],
Cell[CellGroupData[{
Cell[102097, 2844, 328, 9, 31, "Input"],
Cell[102428, 2855, 1543, 49, 120, "Output"]
}, Open  ]],
Cell[103986, 2907, 575, 9, 29, "Text"],
Cell[CellGroupData[{
Cell[104586, 2920, 3009, 91, 152, "Input"],
Cell[107598, 3013, 104, 1, 23, "Print"],
Cell[107705, 3016, 1768, 50, 92, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[109522, 3072, 454, 6, 28, "Subsection"],
Cell[109979, 3080, 446, 8, 29, "Text"],
Cell[110428, 3090, 2415, 72, 109, "Input"],
Cell[112846, 3164, 505, 8, 29, "Text"],
Cell[CellGroupData[{
Cell[113376, 3176, 94, 1, 31, "Input"],
Cell[113473, 3179, 558, 18, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[114068, 3202, 3146, 93, 152, "Input"],
Cell[117217, 3297, 101, 1, 23, "Print"],
Cell[117321, 3300, 1112, 29, 44, "Output"]
}, Open  ]],
Cell[118448, 3332, 498, 9, 29, "Text"],
Cell[CellGroupData[{
Cell[118971, 3345, 3190, 94, 152, "Input"],
Cell[122164, 3441, 184, 3, 23, "Print"],
Cell[122351, 3446, 1326, 35, 60, "Output"]
}, Open  ]]
}, Closed]]
}
]
*)



==> anc/SpectralMethod.m <==
(* ::Package:: *)

(************************************************************************)
(* This file was generated automatically by the Mathematica front end.  *)
(* It contains Initialization cells from a Notebook file, which         *)
(* typically will have the same name as this file except ending in      *)
(* ".nb" instead of ".m".                                               *)
(*                                                                      *)
(* This file is intended to be loaded into the Mathematica kernel using *)
(* the package loading commands Get or Needs.  Doing so is equivalent   *)
(* to using the Evaluate Initialization Cells menu command in the front *)
(* end.                                                                 *)
(*                                                                      *)
(* DO NOT EDIT THIS FILE.  This entire file is regenerated              *)
(* automatically each time the parent Notebook file is saved in the     *)
(* Mathematica front end.  Any changes you make to this file will be    *)
(* overwritten.                                                         *)
(************************************************************************)



(*This package was written by Alexander Zhidenko (2022). All wrongs reserved.*)
BeginPackage["SpectralMethod`"];


Unprotect[GetEigenvalues,CompareEigenvalues,EquationVariableChange,EquationFunctionChange,QNMsRegularFunctionEquation];
Unprotect[GetBernsteinBase,ValueAccuracyFromList,L2PolySetCompare,UndefinedFunctions];
Protect[EigenvectorPrecision]; (*Options*)


Begin["`Private`"];


GetBernsteinBase[num_Integer/;num>0,{u_Symbol,ulb_->lbpower_Integer/;lbpower>=0,uub_->ubpower_Integer/;ubpower>=0}]:=With[{NTotal=num+ubpower+lbpower},(uub-ulb)^(-NTotal)Map[Binomial[num+lbpower+ubpower,#](u-ulb)^#(uub-u)^(NTotal-#)&,Range[0,num]+lbpower]];
GetBernsteinBase::usage="GetBernsteinBase[num,{u,lowbound\[Rule]power,upperbound\[Rule]power}] returns a list of Bernstein base polynomials of the varible u."


(*Return identity matrix compartible with the first raw of the given matrix*)
FirstRawCompartibleIdentityMatrix[L:{__List}]:=L//First//FirstRawCompartibleIdentityMatrix;
FirstRawCompartibleIdentityMatrix[L_List]:=L//Length//IdentityMatrix;
FirstRawCompartibleIdentityMatrix[e_]:=1;
(*Returns matrix of matrices with the first raw M and the other raws filled by the identity matrix components*)
FirstRawIdentityMatrix[M_List]:=With[{l=Length[M]},Partition[PadRight[M,l^2,Prepend[ConstantArray[0,l],M//FirstRawCompartibleIdentityMatrix]],l]];
(*From the list of matrices M generates the matrix A and B*)
(*B is the block matrix with the top right last matrix from M and bottom left is Identity*)
(*A has first lines from the rest of M complemented by elements of Identity matrix*)
MToLinear[{A_?MatrixQ}]:=A;
MToLinear[{A_?MatrixQ,B_?MatrixQ}]:={A,-B};
MToLinear[M:{__?MatrixQ}]:=With[{A=M//Most//FirstRawIdentityMatrix//ArrayFlatten,BM=-Last[M]},
{A,{{0,BM},{IdentityMatrix[Length[A]-Length[BM]],0}}//ArrayFlatten}
];
(*Convert list of M calculated for each of the list of equations and functions to one generalized eigenvalue problem*)
MListToLinear[MList_]:=With[{MlinearList=Map[MToLinear,MList,{2}]},
With[{A=Map[First,MlinearList,{2}]//ArrayFlatten,B=Map[Last,MlinearList,{2}]//ArrayFlatten},{A,B}]
];


(*Maps [0,1] equally distributed points to the desired distribution of the points on the same interval*)
PointDistributionFunction["cheby"]=(1-Cos[\[Pi] #])/2&;
PointDistributionFunction["cubic"]=2# (1+#^2)-3#^2&;
PointDistributionFunction["squar"]=(3# (1-#))/2+#^3&;
PointDistributionFunction[_]=#&;
GetDistributionFunction[s_String]:=StringTake[s//ToLowerCase,5]//PointDistributionFunction;
GetDistributionFunction[_]:=#&;


TestNonnumericList[clist_,plist_,{u_,ulb_,uub_}]:=And@@MapThread[With[{res=Cases[#,x_/;!ListQ[x]&&!NumericQ[x],\[Infinity]]//Union},(*Find nonnumerical expressions and identifying with the points.*)
If[Length[res]>0,Message[GetEigenvalues::wrongvalue,Riffle[ToString/@res," and "]//StringJoin,u//ToString,ulb+(uub-ulb)#2//ToString];False,True]
(*The point should be calculated only if the corresponding nonnumerical value is found.*)
]&,{clist,plist}];


(*Convert equations into the corresponding set of matrices M*)
MFromEquations[equations_List,p:{num_Integer/;num>0,prec_/;prec>0,pdistr_String},\[Omega]_Symbol,functions:{__Symbol},var:{u_Symbol,ulb_->lbpower_Integer/;lbpower>=0,uub_->ubpower_Integer/;ubpower>=0}]:=
With[{\[Omega]coeff=Map[CoefficientList[#,\[Omega]]&,equations],dermax=Max[Map[Cases[equations,Derivative[o_][#][u]->o,\[Infinity]]&,functions],0]},
With[{\[Omega]coefflst=\[Omega]coeff//PadRight,distrfunc=pdistr//GetDistributionFunction,NTotal=num+ubpower+lbpower,klowerbound=-Min[dermax,lbpower],kupperbound=num+Min[ubpower,dermax],prange=Range[0,num]+lbpower,drange=Range[0,dermax]},
With[{numcoeff=Outer[Coefficient[\[Omega]coefflst,Derivative[#1][#2][u]]&,drange,functions],distributedpoints=prange/NTotal//distrfunc},
With[{CTMatrix=Outer[Hold[#2]^#1(1-Hold[#2])^(NTotal-#1)&,Range[klowerbound,kupperbound]+lbpower,N[distributedpoints,prec]]//ReleaseHold,
dercoefficients=Map[N[numcoeff/.u->#,prec]&,ulb+(uub-ulb)distributedpoints]//Quiet
(*pointindex,derindex,funcindex,eqnindex,\[Omega]index*)},
If[!TestNonnumericList[dercoefficients,distributedpoints,{u,ulb,uub}],Return[Null]];(*Test if the expression has nonnumerical values at some point*)
With[{dermatrices=(uub-ulb)^(-drange)*Table[
Map[Sum[(-1)^l*Binomial[n,l]Binomial[n,m]Binomial[NTotal,#+l]Pochhammer[#+l+1-n,n]CTMatrix[[#+l+m-n+1-klowerbound-lbpower]],{l,Max[0,-#],Min[n,NTotal-#]},{m,0,n}]&,prange]
,{n,0,dermax}]
(*derindex,vectorindex,pointindex*)},
Transpose[Map[Dot@@#&,{Transpose[dermatrices,{3,2,1}],dercoefficients}//Transpose],{4,5,2,1,3}]
(*derindex is contracted with Dot for each point*)
](*End With dermatrices*)
](*End With CTMatrix*)
](*End With numcoeff*)
]/;Min[Length/@\[Omega]coeff]>1&&Cases[\[Omega]coeff,\[Omega],\[Infinity]]==={}
]/;ulb!=uub&&Length[equations]==Length[functions];


(*Inverse teration method implementation*)
InverseIteration[IM_,V_]:=FixedPoint[Normalize[IM.#]&,V,$IterationLimit];
(*Return the first null space vectors if possibe, otherwise applies the inverse iteration method in order to obtain an approximation*)
NullspaceVectors[M_]:=With[{v=M//NullSpace},
If[Length[v]>0,v,
(*If null space is empty try using the MachinePrecision algorithm (?)*)
With[{vn=M//N//NullSpace},
If[Length[vn]>0,vn,
(*Applying the inverse iteration method (?) - does this really happen?*)
{InverseIteration[M//Inverse,UnitVector[M//Length,1]]}
](*End If*)
](*End With vn*)
](*End If*)
];
(*Return the eigenvector for given eigenvalue*)
EigenvalueVectors[MList_,e_]:=With[{MT=Transpose[MList,{2,3,1,4,5}]},
With[{Me=Dot[Prepend[e^Range[Length[MT]-1],1],MT]//ArrayFlatten},
(*Divide each vector into coordinate list for all functions*)
Map[Partition[#,Length[#]/Length[MList]]&,Me//NullspaceVectors]
]];


(*Convert list of data to string separated by commas*)
ListToString[L_List]:=Riffle[ToString/@L,", "]//StringJoin;


(*Return symbolic parameters found in the expr*)
GetSymbols[expr_,excludelist_]:=Cases[expr//N,s_Symbol/;!MemberQ[excludelist,s],\[Infinity]]//Union;
(*Symbol or function is defined*)
DefinedQ[s_Symbol]:=!SameQ[s//Definition//ToString,"Null"];
DefinedQ[s_Symbol[u___Symbol]]:=DefinedQ[s];
(*Return list of undefined functions found in the expr - equation analysis*)
UndefinedFunctions[expr_]:=DeleteCases[Union[Cases[expr,\[Phi]_Symbol[u___Symbol]:>\[Phi][u],\[Infinity]],Cases[expr,Derivative[__Integer][\[Phi]_Symbol][u__Symbol]:>\[Phi][u],\[Infinity]]],_?DefinedQ];
UndefinedFunctions::usage="UndefinedFunctions[expression] returns a list of all the encountered functions, which have not been defined in Kernel.";
(*Return list of variables ecountered in the list of functions*)
ExtractVariables[Functions_List]:=Union@@Apply[List,Functions,1];


(*Check boundary conditions*)
VariableParamSet[u_Symbol,{ulb_->lbpower_,uub_->ubpower_}]:={u,ulb->lbpower,uub->ubpower}/;ulb!=uub;
VariableParamSet[u_Symbol,{u_Symbol,ulb_->lbpower_,uub_->ubpower_}]:={u,ulb->lbpower,uub->ubpower}/;ulb!=uub;
VariableParamSet[u_Symbol,{ulb_,uub_}]:={u,ulb->0,uub->0}/;ulb!=uub;
VariableParamSet[u_Symbol,{u_Symbol,ulb_,uub_}]:={u,ulb->0,uub->0}/;ulb!=uub;
VariableParamSet[u_Symbol,{ulb_,uub_->ubpower_}]:={u,ulb->0,uub->ubpower}/;ulb!=uub;
VariableParamSet[u_Symbol,{u_Symbol,ulb_,uub_->ubpower_}]:={u,ulb->0,uub->ubpower}/;ulb!=uub;
VariableParamSet[u_Symbol,{ulb_->lbpower_,uub_}]:={u,ulb->lbpower,uub->0}/;ulb!=uub;
VariableParamSet[u_Symbol,{u_Symbol,ulb_->lbpower_,uub_}]:={u,ulb->lbpower,uub->0}/;ulb!=uub;
VariableParamSet[u_Symbol,{}]:={u,0->0,1->0};
VariableParamSet[u_Symbol,{u_Symbol}]:={u,0->0,1->0};


(*Equation for the generalized eigenvalue problem - here A and B are *)
Eigenvaluex[{A_,B_},x_?NumericQ]:=Det[A-x*B];
(*Attempt to use Findroot to find the eigenvalue*)
FindrootEigenvalue[{A_,B_},x0_?NumericQ]:=x$/.Quiet[FindRoot[Eigenvaluex[{A,B},x$]==0,{x$,x0},WorkingPrecision->Accuracy[x0]],{FindRoot::lstol,FindRoot::frdig}];
FindrootEigenvalues[{A_,B_},X_List]:=Map[FindrootEigenvalue[{A,B},#]&,X];
(*Using Solve for the polynomial equation for the eigenvalues*)
SolveEigenvalues[{A_,B_}]:=x$/.Quiet[Solve[Det[A-x$*B]==0,x$],{Solve::verif,Inverse::luc}];
(*Input is always two numerical matrices with finite accuracy - we are interested only in the numerical values*)
GeneralizedEigenvalues[L_]:=With[{evlist=Cases[L//N//Eigenvalues,_?NumericQ]},
If[Length[evlist]>0,FindrootEigenvalues[L,SetAccuracy[evlist,L//Accuracy]],(*Using Machineprecision values as initial data for Findroot*)
L//SolveEigenvalues](*Eigenvalues failed to solve the problem even with MachinePrecision*)
];


(*The correct eigenvalues list must be nonempty and (?)nonzero*)
WrongEigenvaluesQ[L_]:=!ListQ[L]||Length[L]==0||Union[L]=={0};
(*Solves generalized eigenvalues problem for lower version of Mathematica*)
ComputeEigenvalues[{A_,B_}]:=Cases[
Quiet[Check[{A,B}//Eigenvalues,(*For the old versions of Mathematica the generalized eignenvalues problem is implemented for MachinePrecision only*)
Quiet[Check[Inverse[B].A//SetAccuracy[#,Accuracy[#]]&//Eigenvalues,(*If B is inversible the problem is reduced to standard eigenvelues problem*)
(*Without the accuracy fix sometimes gives overflow error for unknown reason!*)
Message[GetEigenvalues::oldversion];{A,B}//SolveEigenvalues,(*The slowest method is to solve the polynomial equation*)
Inverse::sing],Inverse::sing],(*End of the Inverse catch*)
Eigenvalues::gfargs],Eigenvalues::gfargs],(*End of the Eigenvalues catch*)
_?NumericQ];(*Selecting numerical results only*)


(*Return eigenvalues for the boundary problem*)
GetEigenvalues[equations:{__Equal},pars__]:=GetEigenvalues[Map[#1-#2&@@#&,equations],pars];
GetEigenvalues[equation_Equal,pars__]:=GetEigenvalues[#1-#2&@@equation,pars];
GetEigenvalues[equations_List,{num_,precision_:MachinePrecision,pdistr_String:"Chebyshev"},var_List:{},OptionsPattern[EigenvectorPrecision->Automatic]]:=With[{funcexplicit=UndefinedFunctions[equations]},
(*Check number of functions*)
If[Length[funcexplicit]!=Length[equations],Message[GetEigenvalues::wrongfuncnum,funcexplicit//ListToString];Return[{}]];
(*Check functions variables*)
If[UnsameQ[Map[Length,funcexplicit]//{Min[#],Max[#]}&,{1,1}],Message[GetEigenvalues::wrongfuncvar,funcexplicit//ListToString];Return[{}]];
With[{vars=funcexplicit//ExtractVariables},
(*Check number of variables*)
If[Length[vars]>1,Message[GetEigenvalues::toomanyvars,vars//ListToString];Return[{}]];
With[{pars=GetSymbols[equations,vars],vardef=VariableParamSet[Sequence@@vars,var]},
With[{parsindeterminate=Map[Rule[#,Indeterminate]&,pars]},(*Indeterminated eigenvalues*)
(*Check number of eigenvalue parameters*)
If[Length[pars]>1,Message[GetEigenvalues::toomanyparams,pars//ListToString];Return[parsindeterminate]];
(*Check interval parameters*)
If[!ListQ[vardef],Message[GetEigenvalues::wronginterval,var//ToString];Return[parsindeterminate]];
With[{par=pars//First,prec=If[NumericQ[precision]&&Im[precision]==0&&precision>0,precision,Message[GetEigenvalues::wrongprecision];MachinePrecision]},
(*Result*)
With[{MList=MFromEquations[equations,{num,prec,pdistr},par,Head/@funcexplicit,vardef]},
(*Do calculations only when generation of MList is successful?*)
If[!ListQ[MList],Message[GetEigenvalues::wrongparams];Return[parsindeterminate]];
(*Calculate eigenvalues*)
With[{eigenvalues=MList//MListToLinear//ComputeEigenvalues},
If[WrongEigenvaluesQ[eigenvalues],Message[GetEigenvalues::wrongeigenvalues];Return[parsindeterminate]];
(*Return eigenfunctions if eigenvectors are not requested*)
If[SameQ[OptionValue[EigenvectorPrecision],None],Return[{Rule[par,#]}&/@eigenvalues]];
(*Otherwise take Bernstein base and the list of the functions*)
With[{BB=GetBernsteinBase[num,vardef],
(*Default precision for the calculation of eigenvectors coincides with prec*)
vprec=If[SameQ[OptionValue[EigenvectorPrecision],Automatic],prec,OptionValue[EigenvectorPrecision]]},
With[{MListN=If[NumberQ[vprec]&&Im[vprec]===0&&vprec<prec,SetPrecision[MList,Max[vprec,MachinePrecision]],MList]},
Join@@Map[FormatGetEigenvaluesResult[MListN,funcexplicit->BB,par->#]&,eigenvalues]
](*End With MListN*)
](*End With BB*)
](*End With eigenvalues*)
](*End With MList*)
](*End With par*)
](*End With parsindeterminate*)
](*End With pars*)
](*End With vars*)
];(*End With funcexplicit*)
(*Format answer*)
GetEigenvalues[equation_,pars__]:=GetEigenvalues[{equation},pars];
FormatGetEigenvaluesResult[MList_,funclist_->base_,p_->e_]:=Map[Prepend[Apply[Rule,{funclist,#}//Transpose,1],p->e]&,EigenvalueVectors[MList,e].base];


(*Error list*)
GetEigenvalues::toomanyvars="Too many dependent variables: `1`. All the functions should depend on the same variable.";
GetEigenvalues::toomanyparams="Too many free parameters: `1`. The equations should have only one eigenvalue parameter.";
GetEigenvalues::wrongfuncnum="Number of functions (`1`) does not coincide with the number of equations.";
GetEigenvalues::wrongvalue="All functions (`1`) must be functions of one variable.";
GetEigenvalues::wrongfuncval="The expression has `1` value at `2`=`3`.";
GetEigenvalues::wronginterval="Wrong definition of the interval: `1`.";
GetEigenvalues::wrongparams="Unable to obtain the resulting matrix: Bad equations or wrong parameters.";
GetEigenvalues::wrongprecision="Precision must be a positive number - MachinePrecision is used for computations.";
GetEigenvalues::wrongeigenvalues="Unable to calculate eigenvalues: Accuracy might be insufficient.";
GetEigenvalues::oldversion="Unfortunately, in your version of Mathematica the arbitrary precision solution of generalized eigenvalue problem is not implemented. Lower perfomance and accuracy of the result are expected.";
GetEigenvalues::usage="GetEigenvalues[equations,{base size,precision,point distribution:Chebychev or equidistant},{variable,leftbound\[Rule]power,rightbound\[Rule]power},EigenvectorPrecision\[Rule]precision] using the Bernstein polynomial base calculates the set of eigenvalues and eigenvectors (if EigenvectorPrecision is not None). By default precision is MachinePrecision, point distribution is Chebyschev, leftbound is 0, rightbound is 1, powers are 0, and the variable is autodetected.";


(*Output format*)
ListRulesQ[{__Rule}]=True;
ListRulesQ[__]=False;
ListListRulesQ=ListQ[#]&&And@@ListRulesQ/@#&;
(*Return maximum of the absolute difference between Vals*)
GetMaxDiff[Vals:{__?NumericQ}]:=Map[Abs[First[#]-Last[#]]&,Subsets[Vals,{2}]]//Max;
(*Compare values of s in the lists*)
CompareValues[L__?ListListRulesQ,s_Symbol,cutoff_/;cutoff>0]:=Cases[Tuples[{L}],R_?ListListRulesQ/;GetMaxDiff[s/.R]<cutoff]/;Length[{L}]>1;
FastCompareValues[A_?ListListRulesQ,B_?ListListRulesQ,s_Symbol,cutoff_/;cutoff>0]:=CompareValues[A,B,s,cutoff];
FastCompareValues[A_?ListListRulesQ,L__?ListListRulesQ,s_Symbol,cutoff_/;cutoff>0]:=Cases[Apply[Prepend,Tuples[{FastCompareValues[L,s,cutoff],A}],1],R_?ListListRulesQ/;GetMaxDiff[s/.R]<cutoff]/;Length[{L}]>1;
(*Compare lists of eigenvalues calculated using different precision*)
CompareEigenvalues[L__?ListListRulesQ,cutoff_/;cutoff>0]:=With[{elist=Cases[{L},Rule[s_Symbol,_]:>s,\[Infinity]]//Union},
FastCompareValues[L,elist//First,cutoff]/;Length[elist]==1
]/;Length[{L}]>1;
CompareEigenvalues[{L__?ListListRulesQ},cutoff_/;cutoff>0]:=With[{elist=Cases[{L},Rule[s_Symbol,_]:>s,\[Infinity]]//Union},
FastCompareValues[L,elist//First,cutoff]/;Length[elist]==1
]/;Length[{L}]>1;
CompareEigenvalues::usage="CompareEigenvalues[eigenvalues list,eigenvalues list,...,cutoff>0] compares eigenvalues returned by GetEigenvalues and returns all the tuples with difference smaller than cutoff.";


(*Set accuracy for v accordint to the absolute error a*)
SetValueAccuracy[v_?NumericQ,a_/;a>=0]:=If[Quiet[a*10^Accuracy[v],General::indet]//NumericQ[#]&&#>1&,SetAccuracy[v,-Log10[a]],v];
(*Return complex value with the accuracy corresponding to the set of estimations Vals*)
ValueAccuracyFromList[est__?NumericQ]:={est}//ValueAccuracyFromList;
ValueAccuracyFromList[est:{__?NumericQ}]:=With[{r=est//Re,i=est//Im},
With[{maxr=r//Max,maxi=i//Max,minr=r//Min,mini=i//Min},
SetValueAccuracy[(maxr+minr)/2,(maxr-minr)/2]+SetValueAccuracy[(maxi+mini)/2,(maxi-mini)/2]I
]
];
ValueAccuracyFromList[L:{__List}]:=ValueAccuracyFromList/@L;
ValueAccuracyFromList::usage="ValueAccuracyFromList[list of numbers] returns mean value with the accuracy defined by maximum difference between the numbers.";


(*TODO: precision control in L2Polynomial product - convergence check? use NIntegrate only for MachinePrecision?*)
(*L2 product of polynomials*)
(*L2PolynomialProduct[f1_,f2_,{u_,lb_,rb_}]:=Plus@@MapIndexed[With[{p=#2//First},#1 (rb^p-lb^p)/p]&,CoefficientList[Conjugate[f1/.u->Conjugate[u]]f2,u]];*)
L2PolynomialProduct[f1_,f2_,{u_,lb_,rb_}]:=NIntegrate[Conjugate[f1/.u->Conjugate[u]]f2,{u,lb,rb}];
(*L2 polynomial squared sine*)
L2PolynomialCompare[f1_,f2_,p:{u_Symbol,_?NumericQ,_?NumericQ}]:=With[{n1=L2PolynomialProduct[f1,f1,p]//Abs,n2=L2PolynomialProduct[f2,f2,p]//Abs},
If[n1 n2>0,1-Abs[L2PolynomialProduct[f1,f2,p]]^2/(n1 n2),Message[L2PolySetCompare::zeronorm];Indeterminate]
]/;PolynomialQ[f1,u]&&PolynomialQ[f2,u];


ListPolynomialQ[A_,u_]:=ListQ[A]&&And@@Map[PolynomialQ[#,u]&,A];
L2PolySetCompare[{A_,B_},p:{u_Symbol,_?NumericQ,_?NumericQ}]:=L2PolynomialCompare[A,B,p]/;PolynomialQ[A,u]&&PolynomialQ[B,u];
L2PolySetCompare[L_List/;Length[L]!=2,p:{u_Symbol,_?NumericQ,_?NumericQ}]:=Max[Append[L2PolySetCompare[#,p]&/@Subsets[L,{2}],0]]/;ListPolynomialQ[L,u];
L2PolySetCompare[L:{__List},p:{_Symbol,_?NumericQ,_?NumericQ}]:=Map[L2PolySetCompare[#,p]&,L];
L2PolySetCompare::zeronorm="Unable to compare a polynomial with zero.";
L2PolySetCompare::usage="L2PolySetCompare[list of polynomials,{variable,lowerbound,upperbound}] returns maximum value of sine squared between the polynomials using the L^2 norm on the given interval.";


EquationVariableChange[Eq_,x_Symbol->expr_,v_Symbol]:=Eq/.{\[Phi]_Symbol[f___Symbol,x,r___Symbol]:>\[Phi][f,If[DefinedQ[\[Phi]],x,InverseFunction[x][v]],r],Derivative[d__][\[Phi]_Symbol][f___Symbol,x,r___Symbol]:>With[{p=Length[{f}]+1},With[{n=Part[{d},p],nd=Sequence@@ReplacePart[{d},p->0]},D[Derivative[nd][\[Phi]][f,InverseFunction[x][v],r],{v,n}]]]}/.Derivative[n_][x][InverseFunction[x][v]]:>D[expr,{v,n}]/.{InverseFunction[x][v]->v,x->expr};
EquationVariableChange[Eq_,x_Symbol->expr_]:=With[{vl=GetSymbols[expr,{}]},EquationVariableChange[Eq,x->expr,vl//First]/;Length[vl]==1];
EquationVariableChange::usage="EquationVariableChange[equation,variable\[Rule]expression in terms of a new variable,new variable (optional)] changes variable in the equation.";


GetEquationFunctionRules[F_Symbol[x__Symbol]->expr_]:={F[x]:>expr,\!\(\*
TagBox[
StyleBox[
RowBox[{
RowBox[{
RowBox[{"Derivative", "[", "d__", "]"}], "[", "F", "]"}], "[", "x", "]"}],
ShowSpecialCharacters->False,
ShowStringCharacters->True,
NumberMarks->True],
FullForm]\):>D[expr,Sequence@@Transpose[{{x},{d}}]]};
GetEquationFunctionRules[R__Rule]:={Message[EquationFunctionChange::invalidfunction,R//InputForm//ToString];R};
GetEquationFunctionRules[R__]:=CompoundExpression[Message[EquationFunctionChange::invalidrule,R//InputForm//ToString],{}];
EquationFunctionChange[Eq_,RL:{__Rule}]:=Eq/.Join@@Map[GetEquationFunctionRules,RL];
EquationFunctionChange[Eq_,R_Rule]:=Eq/.GetEquationFunctionRules[R];
EquationFunctionChange::usage="EquationFunctionChange[equation,rules] replaces functions and their derivatives in the equation.";
EquationFunctionChange::invalidfunction="Expression `1` is not a function substitution rule.";
EquationFunctionChange::invalidrule="Expression `1` is not a valid substitution rule.";


(*Testing expression for being homogeneous*)
HomogeneousTest[eq_]:=eq/.{F_Symbol[x__Symbol]->0,Derivative[__][F_Symbol][x__Symbol]->0}//NumberQ[#]&&#==0&;
(*To simplify the homogeneous equation we factorize it and take the factor containing functions*)
FHFactor[eq_Times]:=With[{l=Cases[List@@eq,ex_?HomogeneousTest]},If[Length[l]==1,l//First,eq]];
FHFactor[eq_]:=eq;
HomogeneousSimplify[L_List]:=Map[HomogeneousSimplify,L];
(*TODO: Piecewise expansion*)
(*HomogeneousSimplify[L_Piecewise]:=Piecewise@@Map[HomogeneousSimplify,List@@L];*)
HomogeneousSimplify[eq_]:=eq//Together//Factor//FHFactor;


(*Solve the expansion of eq at x==x0 for the values of v*)
GetSingularPointSolution[eq_,xx:{x_Symbol,x0_?NumericQ,n_Integer/;n>=0},v_Symbol,CondList:{___Rule}]:=With[{s=SeriesCoefficient[eq/.CondList,xx]//Simplify},With[{r=Solve[s==0,v]//Union},
If[r=={{}},(*Degeneration in series expansion*)
GetSingularPointSolution[eq,{x,x0,n+1},v,CondList],
Map[Join[CondList,#]&,r]
]
]];
GetSingularPointSolution[eq_,xx:{x_Symbol,x0_?NumericQ,n_Integer/;n>=0},v:{__Symbol},r:{__List}]:=Flatten[Map[GetSingularPointSolution[eq,{x,x0,n+1},v//Rest,GetSingularPointSolution[eq,xx,v//First,#]]&,r],1];
GetSingularPointSolution[eq_,xx:{x_Symbol,x0_?NumericQ,n_Integer/;n>=0},{},r:{__List}]:=r;
GetSingularPointSolution[eq_,{x_Symbol,x0_?NumericQ},v:{__Symbol}]:=GetSingularPointSolution[eq,{x,x0,1},v//Rest,GetSingularPointSolution[eq,{x,x0,0},v//First,{}]];
(*Test if the first nonzero element in the list is negative*)
TestFirstNegative[L_List]:=First[Append[DeleteCases[L,0],\[Infinity]]]//NumericQ[#]&&Re[#]<0&;
(*Calculate derivative with respect to \[Omega] at the origin*)
ZeroDerivative[expr_,\[Omega]_Symbol]:=Limit[D[expr/.Map[Rule[#,0]&,GetSymbols[expr,{\[Omega]}]],\[Omega]],\[Omega]->\[Infinity]];
(*Test if the first nonzero element corresponds to the outgoing wave*)
TestFirstOutgoing[L_List,\[Omega]_Symbol]:=ZeroDerivative[I L,\[Omega]]//TestFirstNegative;
(*Test if the first nonzero element corresponds either to the bounded solution or to the outgoing wave*)
TestFirstQuasinormal[L_List,\[Omega]_Symbol]:=TestFirstNegative[L]||TestFirstOutgoing[L,\[Omega]];


QNMsRegularFunctionEquation[equation_Equal,pars__]:=QNMsRegularFunctionEquation[#1-#2&@@equation,pars];
QNMsRegularFunctionEquation[eq_,\[Omega]_Symbol,var:{u_Symbol,ul_?NumericQ,ur_?NumericQ}]:=With[{funclist=UndefinedFunctions[eq]},
QNMsRegularFunctionEquation[eq,\[Omega],funclist//First//Head//Rule[#,#]&,var]/;Length[funclist]==1
]/;-\[Infinity]<ul<ur<\[Infinity];
QNMsRegularFunctionEquation[eq_,\[Omega]_Symbol,\[CapitalPsi]_Symbol,var:{u_Symbol,ul_?NumericQ,ur_?NumericQ}]:=QNMsRegularFunctionEquation[eq,\[Omega],\[CapitalPsi]->\[CapitalPsi],var]/;-\[Infinity]<ul<ur<\[Infinity];
QNMsRegularFunctionEquation[eq_,\[Omega]_Symbol,Rule[\[CapitalPsi]_Symbol,\[Psi]_Symbol],{u_Symbol,ul_?NumericQ,ur_?NumericQ}]:=With[{Prefactor=Exp[\[CapitalNu] /(ur-u)](ur-u)^(-\[Nu]) Exp[\[CapitalOmega] /(u-ul)](u-ul)^(-\[Mho])},
With[{rfeq=EquationFunctionChange[eq,\[CapitalPsi][u]->Prefactor*\[Psi][u]]//HomogeneousSimplify},
(*TODO: $RecursionLimit? FullSimplify?*)
With[{Soll=Cases[Block[{$RecursionLimit=64},FullSimplify[GetSingularPointSolution[rfeq,{u,ul},{\[CapitalOmega],\[Mho]}],Assumptions->{Im[\[Omega]]<0}]],s:{__Rule}/;D[{\[CapitalOmega] ,\[Mho]}/.s,\[Psi][ul]]=={0,0}&&TestFirstQuasinormal[{\[CapitalOmega],\[Mho]}/.s,\[Omega]]],
Solr=Cases[Block[{$RecursionLimit=64},FullSimplify[GetSingularPointSolution[rfeq,{u,ur},{\[CapitalNu],\[Nu]}],Assumptions->{Im[\[Omega]]<0}]],s:{__Rule}/;D[{\[CapitalNu],\[Nu]}/.s,\[Psi][ur]]=={0,0}&&TestFirstQuasinormal[{\[CapitalNu],\[Nu]}/.s,\[Omega]]]},
If[Length[Soll]!=1,Message[QNMsRegularFunctionEquation::singular,ToString[u]<>"="<>ToString[ul]]];
If[Length[Solr]!=1,Message[QNMsRegularFunctionEquation::singular,ToString[u]<>"="<>ToString[ur]]];
If[Length[Solr]==1&&Length[Soll]==1,
With[{solution=Join[Soll//First,Solr//First]},
{rfeq/.solution//HomogeneousSimplify,Prefactor/.solution//Simplify}
](*End solution*)
](*End if*)
](*End Soll and Solr*)
](*End rfeq*)
]/;-\[Infinity]<ul<ur<\[Infinity];
QNMsRegularFunctionEquation::singular="Unable to regularize the singular point `1`.";
QNMsRegularFunctionEquation::usage="QNMsRegularFunctionEquation[equation,eigenvalue,eigenfunction\[Rule]regularfunction,{variable,leftbound,rightbound}] finds the eigenfunction prefactor either outgoing or vanishing on both boundaries and returns the homogeneous equation for the new function (regular at both boundaries) and the factor. By default the eigenvalue and eigenfunction are autodetected.";


End[];


Protect[GetBernsteinBase,ValueAccuracyFromList,L2PolySetCompare,UndefinedFunctions];
Protect[GetEigenvalues,CompareEigenvalues,EquationVariableChange,EquationFunctionChange,QNMsRegularFunctionEquation];


EndPackage[];

